Residues on Permanent Pinches: Finite Integrals and Leading Divergences

We study infrared (IR) divergences from the point of view of permanent pinches. We show how canceling permanent pinches allows us to form finite linear combinations of integrals. We further show how to compute scheme-independent leading IR divergences with- out introducing a regulator, by integrating certain residue forms along desingularizations of permanent pinch varieties. Our methods work for massless and mixed massive-massless inte- grals, for non-planar integrals with arbitrary numerators as well as for integrals with higher (integer) powers of propagators. We use this analysis to determine leading singular terms in some examples of box integrals. We further study examples of finite integrals at higher loops, and in particular provide a basis for finite non-evanescent integrals in a non-planar two-loop five-point topology.

==> anc/README.txt <==
NONPLANAR DOUBLE PENTAGON — PHYSICAL (NON-EVANESCENT) LOCALLY FINITE NUMERATORS
Corradini–Vergu–Zhang, "Residues on Permanent Pinches"

FILE DESCRIPTIONS

1. nonplpent_physical_generators.m   — the generator definitions

   Contains exactly 27 assignments,

       physGen[1] = ( ... );
       ...
       physGen[27] = ( ... );

   and nothing else. Each right-hand side is a polynomial in the scalar
   products sp(k_i,v_a).

   These are the module generators: the physical locally finite numerators
   form a module over the ring of loop scalar products, generated by these 27
   elements — 12 of rank 3, 12 of rank 4, and 3 of rank 5.

2. nonplpent_physical_basis_rank7.m  — 3052 basis elements

   Contains exactly one assignment,

       nonplpentPhysicalBasisRank7 = { ... };

   a list of 3052 expressions, each written directly in terms of the physGen[i]
   of file 1. Load file 1 first, then file 2. Examples of the two shapes that
   occur:

       physGen[1]*sp(k1,v2)*sp(k2,v3)                          (single product)
       physGen[26]*sp(k2,v1)^2 - physGen[14]*sp(k2,v1)^3       (combination)

   3043 of the entries are single products of a generator with a monomial in
   the sp(k_i,v_a). The remaining 9 are genuine combinations of two or ten such
   products.


SCOPE AND CONVENTIONS

  k1, k2           loop momenta
  v_a              van Neerven–Vermaseren duals, v_a . p_b = delta_ab  (a,b = 1..4)
  sp(x,y)          scalar product
  Family/Routing   q1=(k1-p1-p3)^2  q2=k1^2  q3=(k2-p4-p5)^2  q4=(k2-p4)^2
  (See fig. (18))  q5=k2^2  q6=(k1-p3)^2  q7=(k1+k2)^2  q8=(k1+k2+p2)^2

Numerators are considered up to degree <= 7 in the loop momenta (sufficient requirement for UV-convergence).

────────────────────────────────────────────────────────────────────────────
DIMENSIONS (cumulative, physical sector)
────────────────────────────────────────────────────────────────────────────

      rank <= 3 :    12
      rank <= 4 :    96
      rank <= 5 :   412
      rank <= 6 :  1296
      rank <= 7 :  3052



==> anc/nonplpent_physical_basis_rank7.m <==
nonplpentPhysicalBasisRank7 = {
  physGen[1],
  physGen[1]*sp(k1,v1),
  physGen[1]*sp(k1,v2),
  physGen[1]*sp(k1,v3),
  physGen[1]*sp(k1,v4),
  physGen[1]*sp(k2,v1),
  physGen[1]*sp(k2,v2),
  physGen[1]*sp(k2,v3),
  physGen[1]*sp(k2,v4),
  physGen[1]*sp(k1,v1)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v4),
  physGen[1]*sp(k1,v1)*sp(k2,v1),
  physGen[1]*sp(k1,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v2)^2,
  physGen[1]*sp(k1,v2)*sp(k1,v3),
  physGen[1]*sp(k1,v2)*sp(k1,v4),
  physGen[1]*sp(k1,v2)*sp(k2,v1),
  physGen[1]*sp(k1,v2)*sp(k2,v2),
  physGen[1]*sp(k1,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v3)^2,
  physGen[1]*sp(k1,v3)*sp(k1,v4),
  physGen[1]*sp(k1,v3)*sp(k2,v1),
  physGen[1]*sp(k1,v3)*sp(k2,v2),
  physGen[1]*sp(k1,v3)*sp(k2,v3),
  physGen[1]*sp(k1,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v4)^2,
  physGen[1]*sp(k1,v4)*sp(k2,v1),
  physGen[1]*sp(k1,v4)*sp(k2,v2),
  physGen[1]*sp(k1,v4)*sp(k2,v3),
  physGen[1]*sp(k1,v4)*sp(k2,v4),
  physGen[1]*sp(k2,v1)^2,
  physGen[1]*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k2,v2)^2,
  physGen[1]*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k2,v3)^2,
  physGen[1]*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k2,v4)^2,
  physGen[1]*sp(k1,v1)^3,
  physGen[1]*sp(k1,v1)^2*sp(k1,v2),
  physGen[1]*sp(k1,v1)^2*sp(k1,v3),
  physGen[1]*sp(k1,v1)^2*sp(k1,v4),
  physGen[1]*sp(k1,v1)^2*sp(k2,v1),
  physGen[1]*sp(k1,v1)^2*sp(k2,v2),
  physGen[1]*sp(k1,v1)^2*sp(k2,v3),
  physGen[1]*sp(k1,v1)^2*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v4)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1),
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[1]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v2)^3,
  physGen[1]*sp(k1,v2)^2*sp(k1,v3),
  physGen[1]*sp(k1,v2)^2*sp(k1,v4),
  physGen[1]*sp(k1,v2)^2*sp(k2,v1),
  physGen[1]*sp(k1,v2)^2*sp(k2,v2),
  physGen[1]*sp(k1,v2)^2*sp(k2,v3),
  physGen[1]*sp(k1,v2)^2*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k1,v4)^2,
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2),
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[1]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v2)*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v2)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v3)^3,
  physGen[1]*sp(k1,v3)^2*sp(k1,v4),
  physGen[1]*sp(k1,v3)^2*sp(k2,v1),
  physGen[1]*sp(k1,v3)^2*sp(k2,v2),
  physGen[1]*sp(k1,v3)^2*sp(k2,v3),
  physGen[1]*sp(k1,v3)^2*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k1,v4)^2,
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v3),
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[1]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v3)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v4)^3,
  physGen[1]*sp(k1,v4)^2*sp(k2,v1),
  physGen[1]*sp(k1,v4)^2*sp(k2,v2),
  physGen[1]*sp(k1,v4)^2*sp(k2,v3),
  physGen[1]*sp(k1,v4)^2*sp(k2,v4),
  physGen[1]*sp(k1,v4)*sp(k2,v1)^2,
  physGen[1]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v4)*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v4)*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v4)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v4)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v4)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v4)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v4)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v4)*sp(k2,v4)^2,
  physGen[1]*sp(k2,v1)^3,
  physGen[1]*sp(k2,v1)^2*sp(k2,v2),
  physGen[1]*sp(k2,v1)^2*sp(k2,v3),
  physGen[1]*sp(k2,v1)^2*sp(k2,v4),
  physGen[1]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[1]*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k2,v1)*sp(k2,v3)^2,
  physGen[1]*sp(k2,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k2,v1)*sp(k2,v4)^2,
  physGen[1]*sp(k2,v2)^3,
  physGen[1]*sp(k2,v2)^2*sp(k2,v3),
  physGen[1]*sp(k2,v2)^2*sp(k2,v4),
  physGen[1]*sp(k2,v2)*sp(k2,v3)^2,
  physGen[1]*sp(k2,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k2,v2)*sp(k2,v4)^2,
  physGen[1]*sp(k2,v3)^3,
  physGen[1]*sp(k2,v3)^2*sp(k2,v4),
  physGen[1]*sp(k2,v3)*sp(k2,v4)^2,
  physGen[1]*sp(k2,v4)^3,
  physGen[1]*sp(k1,v1)^3*sp(k2,v1),
  physGen[1]*sp(k1,v1)^3*sp(k2,v2),
  physGen[1]*sp(k1,v1)^3*sp(k2,v3),
  physGen[1]*sp(k1,v1)^3*sp(k2,v4),
  physGen[1]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v1),
  physGen[1]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v2),
  physGen[1]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1),
  physGen[1]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2),
  physGen[1]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v3),
  physGen[1]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v1),
  physGen[1]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v2),
  physGen[1]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v3),
  physGen[1]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v4),
  physGen[1]*sp(k1,v1)^2*sp(k2,v1)^2,
  physGen[1]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v1)^2*sp(k2,v2)^2,
  physGen[1]*sp(k1,v1)^2*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v1)^2*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v1)^2*sp(k2,v3)^2,
  physGen[1]*sp(k1,v1)^2*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v1)^2*sp(k2,v4)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v1),
  physGen[1]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v2)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1),
  physGen[1]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v3)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v1),
  physGen[1]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k1,v4)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v1)*sp(k2,v1)^3,
  physGen[1]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v2),
  physGen[1]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v1)*sp(k2,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v1)*sp(k2,v2)^3,
  physGen[1]*sp(k1,v1)*sp(k2,v2)^2*sp(k2,v3),
  physGen[1]*sp(k1,v1)*sp(k2,v2)^2*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v1)*sp(k2,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v1)*sp(k2,v3)^3,
  physGen[1]*sp(k1,v1)*sp(k2,v3)^2*sp(k2,v4),
  physGen[1]*sp(k1,v1)*sp(k2,v3)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v1)*sp(k2,v4)^3,
  physGen[1]*sp(k1,v2)^3*sp(k2,v1),
  physGen[1]*sp(k1,v2)^3*sp(k2,v2),
  physGen[1]*sp(k1,v2)^3*sp(k2,v3),
  physGen[1]*sp(k1,v2)^3*sp(k2,v4),
  physGen[1]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v1),
  physGen[1]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v2),
  physGen[1]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v3),
  physGen[1]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v1),
  physGen[1]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v2),
  physGen[1]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v3),
  physGen[1]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v4),
  physGen[1]*sp(k1,v2)^2*sp(k2,v1)^2,
  physGen[1]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v2)^2*sp(k2,v2)^2,
  physGen[1]*sp(k1,v2)^2*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v2)^2*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v2)^2*sp(k2,v3)^2,
  physGen[1]*sp(k1,v2)^2*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v2)^2*sp(k2,v4)^2,
  physGen[1]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v1),
  physGen[1]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v2),
  physGen[1]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k1,v3)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v1),
  physGen[1]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v2),
  physGen[1]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k1,v4)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v2)*sp(k2,v1)^3,
  physGen[1]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v2),
  physGen[1]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v2)*sp(k2,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v2)*sp(k2,v2)^3,
  physGen[1]*sp(k1,v2)*sp(k2,v2)^2*sp(k2,v3),
  physGen[1]*sp(k1,v2)*sp(k2,v2)^2*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v2)*sp(k2,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v2)*sp(k2,v3)^3,
  physGen[1]*sp(k1,v2)*sp(k2,v3)^2*sp(k2,v4),
  physGen[1]*sp(k1,v2)*sp(k2,v3)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v2)*sp(k2,v4)^3,
  physGen[1]*sp(k1,v3)^3*sp(k2,v1),
  physGen[1]*sp(k1,v3)^3*sp(k2,v2),
  physGen[1]*sp(k1,v3)^3*sp(k2,v3),
  physGen[1]*sp(k1,v3)^3*sp(k2,v4),
  physGen[1]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v1),
  physGen[1]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v2),
  physGen[1]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v3),
  physGen[1]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v4),
  physGen[1]*sp(k1,v3)^2*sp(k2,v1)^2,
  physGen[1]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v3)^2*sp(k2,v2)^2,
  physGen[1]*sp(k1,v3)^2*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v3)^2*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v3)^2*sp(k2,v3)^2,
  physGen[1]*sp(k1,v3)^2*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v3)^2*sp(k2,v4)^2,
  physGen[1]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v1),
  physGen[1]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v2),
  physGen[1]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v3),
  physGen[1]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k1,v4)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v3)*sp(k2,v1)^3,
  physGen[1]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v2),
  physGen[1]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v3),
  physGen[1]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v3)*sp(k2,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v3)*sp(k2,v2)^3,
  physGen[1]*sp(k1,v3)*sp(k2,v2)^2*sp(k2,v3),
  physGen[1]*sp(k1,v3)*sp(k2,v2)^2*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v3)*sp(k2,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v3)*sp(k2,v3)^3,
  physGen[1]*sp(k1,v3)*sp(k2,v3)^2*sp(k2,v4),
  physGen[1]*sp(k1,v3)*sp(k2,v3)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v3)*sp(k2,v4)^3,
  physGen[1]*sp(k1,v4)^3*sp(k2,v1),
  physGen[1]*sp(k1,v4)^3*sp(k2,v2),
  physGen[1]*sp(k1,v4)^3*sp(k2,v3),
  physGen[1]*sp(k1,v4)^3*sp(k2,v4),
  physGen[1]*sp(k1,v4)^2*sp(k2,v1)^2,
  physGen[1]*sp(k1,v4)^2*sp(k2,v1)*sp(k2,v2),
  physGen[1]*sp(k1,v4)^2*sp(k2,v1)*sp(k2,v3),
  physGen[1]*sp(k1,v4)^2*sp(k2,v1)*sp(k2,v4),
  physGen[1]*sp(k1,v4)^2*sp(k2,v2)^2,
  physGen[1]*sp(k1,v4)^2*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v4)^2*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v4)^2*sp(k2,v3)^2,
  physGen[1]*sp(k1,v4)^2*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v4)^2*sp(k2,v4)^2,
  physGen[1]*sp(k1,v4)*sp(k2,v1)^3,
  physGen[1]*sp(k1,v4)*sp(k2,v1)^2*sp(k2,v2),
  physGen[1]*sp(k1,v4)*sp(k2,v1)^2*sp(k2,v3),
  physGen[1]*sp(k1,v4)*sp(k2,v1)^2*sp(k2,v4),
  physGen[1]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[1]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[1]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[1]*sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v4)*sp(k2,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v4)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v4)*sp(k2,v2)^3,
  physGen[1]*sp(k1,v4)*sp(k2,v2)^2*sp(k2,v3),
  physGen[1]*sp(k1,v4)*sp(k2,v2)^2*sp(k2,v4),
  physGen[1]*sp(k1,v4)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[1]*sp(k1,v4)*sp(k2,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[1]*sp(k1,v4)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v4)*sp(k2,v3)^3,
  physGen[1]*sp(k1,v4)*sp(k2,v3)^2*sp(k2,v4),
  physGen[1]*sp(k1,v4)*sp(k2,v3)*sp(k2,v4)^2,
  physGen[1]*sp(k1,v4)*sp(k2,v4)^3,
  physGen[2],
  physGen[2]*sp(k1,v1),
  physGen[2]*sp(k1,v2),
  physGen[2]*sp(k1,v3),
  physGen[2]*sp(k1,v4),
  physGen[2]*sp(k2,v1),
  physGen[2]*sp(k2,v2),
  physGen[2]*sp(k2,v4),
  physGen[2]*sp(k1,v1)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v3),
  physGen[2]*sp(k1,v1)*sp(k1,v4),
  physGen[2]*sp(k1,v1)*sp(k2,v1),
  physGen[2]*sp(k1,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v2)^2,
  physGen[2]*sp(k1,v2)*sp(k1,v3),
  physGen[2]*sp(k1,v2)*sp(k1,v4),
  physGen[2]*sp(k1,v2)*sp(k2,v1),
  physGen[2]*sp(k1,v2)*sp(k2,v2),
  physGen[2]*sp(k1,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v3)^2,
  physGen[2]*sp(k1,v3)*sp(k1,v4),
  physGen[2]*sp(k1,v3)*sp(k2,v1),
  physGen[2]*sp(k1,v3)*sp(k2,v2),
  physGen[2]*sp(k1,v3)*sp(k2,v4),
  physGen[2]*sp(k1,v4)^2,
  physGen[2]*sp(k1,v4)*sp(k2,v1),
  physGen[2]*sp(k1,v4)*sp(k2,v2),
  physGen[2]*sp(k1,v4)*sp(k2,v4),
  physGen[2]*sp(k2,v1)^2,
  physGen[2]*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k2,v2)^2,
  physGen[2]*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k2,v4)^2,
  physGen[2]*sp(k1,v1)^3,
  physGen[2]*sp(k1,v1)^2*sp(k1,v2),
  physGen[2]*sp(k1,v1)^2*sp(k1,v3),
  physGen[2]*sp(k1,v1)^2*sp(k1,v4),
  physGen[2]*sp(k1,v1)^2*sp(k2,v1),
  physGen[2]*sp(k1,v1)^2*sp(k2,v2),
  physGen[2]*sp(k1,v1)^2*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v4)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1),
  physGen[2]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v4)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[2]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v2)^3,
  physGen[2]*sp(k1,v2)^2*sp(k1,v3),
  physGen[2]*sp(k1,v2)^2*sp(k1,v4),
  physGen[2]*sp(k1,v2)^2*sp(k2,v1),
  physGen[2]*sp(k1,v2)^2*sp(k2,v2),
  physGen[2]*sp(k1,v2)^2*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4),
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k1,v4)^2,
  physGen[2]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[2]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2),
  physGen[2]*sp(k1,v2)*sp(k1,v4)*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[2]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v2)*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v2)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v3)^3,
  physGen[2]*sp(k1,v3)^2*sp(k1,v4),
  physGen[2]*sp(k1,v3)^2*sp(k2,v1),
  physGen[2]*sp(k1,v3)^2*sp(k2,v2),
  physGen[2]*sp(k1,v3)^2*sp(k2,v4),
  physGen[2]*sp(k1,v3)*sp(k1,v4)^2,
  physGen[2]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[2]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[2]*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[2]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[2]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v3)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v4)^3,
  physGen[2]*sp(k1,v4)^2*sp(k2,v1),
  physGen[2]*sp(k1,v4)^2*sp(k2,v2),
  physGen[2]*sp(k1,v4)^2*sp(k2,v4),
  physGen[2]*sp(k1,v4)*sp(k2,v1)^2,
  physGen[2]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v4)*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v4)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v4)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v4)*sp(k2,v4)^2,
  physGen[2]*sp(k2,v1)^3,
  physGen[2]*sp(k2,v1)^2*sp(k2,v2),
  physGen[2]*sp(k2,v1)^2*sp(k2,v4),
  physGen[2]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[2]*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k2,v1)*sp(k2,v4)^2,
  physGen[2]*sp(k2,v2)^3,
  physGen[2]*sp(k2,v2)^2*sp(k2,v4),
  physGen[2]*sp(k2,v2)*sp(k2,v4)^2,
  physGen[2]*sp(k2,v4)^3,
  physGen[2]*sp(k1,v1)^3*sp(k2,v1),
  physGen[2]*sp(k1,v1)^3*sp(k2,v2),
  physGen[2]*sp(k1,v1)^3*sp(k2,v4),
  physGen[2]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v1),
  physGen[2]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v2),
  physGen[2]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1),
  physGen[2]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2),
  physGen[2]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v4),
  physGen[2]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v1),
  physGen[2]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v2),
  physGen[2]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v4),
  physGen[2]*sp(k1,v1)^2*sp(k2,v1)^2,
  physGen[2]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v1)^2*sp(k2,v2)^2,
  physGen[2]*sp(k1,v1)^2*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v1)^2*sp(k2,v4)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v1),
  physGen[2]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v2)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1),
  physGen[2]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v3)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v1),
  physGen[2]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k1,v4)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v1)*sp(k2,v1)^3,
  physGen[2]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v2),
  physGen[2]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v1)*sp(k2,v2)^3,
  physGen[2]*sp(k1,v1)*sp(k2,v2)^2*sp(k2,v4),
  physGen[2]*sp(k1,v1)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v1)*sp(k2,v4)^3,
  physGen[2]*sp(k1,v2)^3*sp(k2,v1),
  physGen[2]*sp(k1,v2)^3*sp(k2,v2),
  physGen[2]*sp(k1,v2)^3*sp(k2,v4),
  physGen[2]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v1),
  physGen[2]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v2),
  physGen[2]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v4),
  physGen[2]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v1),
  physGen[2]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v2),
  physGen[2]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v4),
  physGen[2]*sp(k1,v2)^2*sp(k2,v1)^2,
  physGen[2]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v2)^2*sp(k2,v2)^2,
  physGen[2]*sp(k1,v2)^2*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v2)^2*sp(k2,v4)^2,
  physGen[2]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v1),
  physGen[2]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v2),
  physGen[2]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k1,v3)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v1),
  physGen[2]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v2),
  physGen[2]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[2]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k1,v4)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v2)*sp(k2,v1)^3,
  physGen[2]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v2),
  physGen[2]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v2)*sp(k2,v2)^3,
  physGen[2]*sp(k1,v2)*sp(k2,v2)^2*sp(k2,v4),
  physGen[2]*sp(k1,v2)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v2)*sp(k2,v4)^3,
  physGen[2]*sp(k1,v3)^3*sp(k2,v1),
  physGen[2]*sp(k1,v3)^3*sp(k2,v2),
  physGen[2]*sp(k1,v3)^3*sp(k2,v4),
  physGen[2]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v1),
  physGen[2]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v2),
  physGen[2]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v4),
  physGen[2]*sp(k1,v3)^2*sp(k2,v1)^2,
  physGen[2]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v3)^2*sp(k2,v2)^2,
  physGen[2]*sp(k1,v3)^2*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v3)^2*sp(k2,v4)^2,
  physGen[2]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v1),
  physGen[2]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v2),
  physGen[2]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v4),
  physGen[2]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[2]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v3)*sp(k1,v4)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v3)*sp(k2,v1)^3,
  physGen[2]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v2),
  physGen[2]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v4),
  physGen[2]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v3)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v3)*sp(k2,v2)^3,
  physGen[2]*sp(k1,v3)*sp(k2,v2)^2*sp(k2,v4),
  physGen[2]*sp(k1,v3)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v3)*sp(k2,v4)^3,
  physGen[2]*sp(k1,v4)^3*sp(k2,v1),
  physGen[2]*sp(k1,v4)^3*sp(k2,v2),
  physGen[2]*sp(k1,v4)^3*sp(k2,v4),
  physGen[2]*sp(k1,v4)^2*sp(k2,v1)^2,
  physGen[2]*sp(k1,v4)^2*sp(k2,v1)*sp(k2,v2),
  physGen[2]*sp(k1,v4)^2*sp(k2,v1)*sp(k2,v4),
  physGen[2]*sp(k1,v4)^2*sp(k2,v2)^2,
  physGen[2]*sp(k1,v4)^2*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v4)^2*sp(k2,v4)^2,
  physGen[2]*sp(k1,v4)*sp(k2,v1)^3,
  physGen[2]*sp(k1,v4)*sp(k2,v1)^2*sp(k2,v2),
  physGen[2]*sp(k1,v4)*sp(k2,v1)^2*sp(k2,v4),
  physGen[2]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[2]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[2]*sp(k1,v4)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v4)*sp(k2,v2)^3,
  physGen[2]*sp(k1,v4)*sp(k2,v2)^2*sp(k2,v4),
  physGen[2]*sp(k1,v4)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[2]*sp(k1,v4)*sp(k2,v4)^3,
  physGen[3],
  physGen[3]*sp(k1,v1),
  physGen[3]*sp(k1,v2),
  physGen[3]*sp(k1,v3),
  physGen[3]*sp(k1,v4),
  physGen[3]*sp(k2,v1),
  physGen[3]*sp(k2,v2),
  physGen[3]*sp(k2,v3),
  physGen[3]*sp(k1,v1)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v4),
  physGen[3]*sp(k1,v1)*sp(k2,v1),
  physGen[3]*sp(k1,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v2)^2,
  physGen[3]*sp(k1,v2)*sp(k1,v3),
  physGen[3]*sp(k1,v2)*sp(k1,v4),
  physGen[3]*sp(k1,v2)*sp(k2,v1),
  physGen[3]*sp(k1,v2)*sp(k2,v2),
  physGen[3]*sp(k1,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v3)^2,
  physGen[3]*sp(k1,v3)*sp(k1,v4),
  physGen[3]*sp(k1,v3)*sp(k2,v1),
  physGen[3]*sp(k1,v3)*sp(k2,v2),
  physGen[3]*sp(k1,v3)*sp(k2,v3),
  physGen[3]*sp(k1,v4)^2,
  physGen[3]*sp(k1,v4)*sp(k2,v1),
  physGen[3]*sp(k1,v4)*sp(k2,v2),
  physGen[3]*sp(k1,v4)*sp(k2,v3),
  physGen[3]*sp(k2,v1)^2,
  physGen[3]*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k2,v2)^2,
  physGen[3]*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k2,v3)^2,
  physGen[3]*sp(k1,v1)^3,
  physGen[3]*sp(k1,v1)^2*sp(k1,v2),
  physGen[3]*sp(k1,v1)^2*sp(k1,v3),
  physGen[3]*sp(k1,v1)^2*sp(k1,v4),
  physGen[3]*sp(k1,v1)^2*sp(k2,v1),
  physGen[3]*sp(k1,v1)^2*sp(k2,v2),
  physGen[3]*sp(k1,v1)^2*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4),
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v4)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1),
  physGen[3]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v4)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[3]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v2)^3,
  physGen[3]*sp(k1,v2)^2*sp(k1,v3),
  physGen[3]*sp(k1,v2)^2*sp(k1,v4),
  physGen[3]*sp(k1,v2)^2*sp(k2,v1),
  physGen[3]*sp(k1,v2)^2*sp(k2,v2),
  physGen[3]*sp(k1,v2)^2*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4),
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k1,v4)^2,
  physGen[3]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[3]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2),
  physGen[3]*sp(k1,v2)*sp(k1,v4)*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[3]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v2)*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v2)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v3)^3,
  physGen[3]*sp(k1,v3)^2*sp(k1,v4),
  physGen[3]*sp(k1,v3)^2*sp(k2,v1),
  physGen[3]*sp(k1,v3)^2*sp(k2,v2),
  physGen[3]*sp(k1,v3)^2*sp(k2,v3),
  physGen[3]*sp(k1,v3)*sp(k1,v4)^2,
  physGen[3]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[3]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[3]*sp(k1,v3)*sp(k1,v4)*sp(k2,v3),
  physGen[3]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[3]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v3)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v4)^3,
  physGen[3]*sp(k1,v4)^2*sp(k2,v1),
  physGen[3]*sp(k1,v4)^2*sp(k2,v2),
  physGen[3]*sp(k1,v4)^2*sp(k2,v3),
  physGen[3]*sp(k1,v4)*sp(k2,v1)^2,
  physGen[3]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v4)*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v4)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v4)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v4)*sp(k2,v3)^2,
  physGen[3]*sp(k2,v1)^3,
  physGen[3]*sp(k2,v1)^2*sp(k2,v2),
  physGen[3]*sp(k2,v1)^2*sp(k2,v3),
  physGen[3]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[3]*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k2,v1)*sp(k2,v3)^2,
  physGen[3]*sp(k2,v2)^3,
  physGen[3]*sp(k2,v2)^2*sp(k2,v3),
  physGen[3]*sp(k2,v2)*sp(k2,v3)^2,
  physGen[3]*sp(k2,v3)^3,
  physGen[3]*sp(k1,v1)^3*sp(k2,v1),
  physGen[3]*sp(k1,v1)^3*sp(k2,v2),
  physGen[3]*sp(k1,v1)^3*sp(k2,v3),
  physGen[3]*sp(k1,v1)^3*sp(k2,v4),
  physGen[3]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v1),
  physGen[3]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v2),
  physGen[3]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v4),
  physGen[3]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1),
  physGen[3]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2),
  physGen[3]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v3),
  physGen[3]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v4),
  physGen[3]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v1),
  physGen[3]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v2),
  physGen[3]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v3),
  physGen[3]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v4),
  physGen[3]*sp(k1,v1)^2*sp(k2,v1)^2,
  physGen[3]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v1)^2*sp(k2,v2)^2,
  physGen[3]*sp(k1,v1)^2*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v1)^2*sp(k2,v3)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v1),
  physGen[3]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v4),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v4),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v2)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1),
  physGen[3]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v4),
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v1),
  physGen[3]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v4),
  physGen[3]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k1,v4)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v1)*sp(k2,v1)^3,
  physGen[3]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v2),
  physGen[3]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v1)*sp(k2,v2)^3,
  physGen[3]*sp(k1,v1)*sp(k2,v2)^2*sp(k2,v3),
  physGen[3]*sp(k1,v1)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v1)*sp(k2,v3)^3,
  physGen[3]*sp(k1,v2)^3*sp(k2,v1),
  physGen[3]*sp(k1,v2)^3*sp(k2,v2),
  physGen[3]*sp(k1,v2)^3*sp(k2,v3),
  physGen[3]*sp(k1,v2)^3*sp(k2,v4),
  physGen[3]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v1),
  physGen[3]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v2),
  physGen[3]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v3),
  physGen[3]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v4),
  physGen[3]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v1),
  physGen[3]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v2),
  physGen[3]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v3),
  physGen[3]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v4),
  physGen[3]*sp(k1,v2)^2*sp(k2,v1)^2,
  physGen[3]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v2)^2*sp(k2,v2)^2,
  physGen[3]*sp(k1,v2)^2*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v2)^2*sp(k2,v3)^2,
  physGen[3]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v1),
  physGen[3]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v2),
  physGen[3]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v4),
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k1,v3)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v1),
  physGen[3]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v2),
  physGen[3]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v4),
  physGen[3]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[3]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k1,v4)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v2)*sp(k2,v1)^3,
  physGen[3]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v2),
  physGen[3]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v2)*sp(k2,v2)^3,
  physGen[3]*sp(k1,v2)*sp(k2,v2)^2*sp(k2,v3),
  physGen[3]*sp(k1,v2)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v2)*sp(k2,v3)^3,
  physGen[3]*sp(k1,v3)^3*sp(k2,v1),
  physGen[3]*sp(k1,v3)^3*sp(k2,v2),
  physGen[3]*sp(k1,v3)^3*sp(k2,v3),
  physGen[3]*sp(k1,v3)^3*sp(k2,v4),
  physGen[3]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v1),
  physGen[3]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v2),
  physGen[3]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v3),
  physGen[3]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v4),
  physGen[3]*sp(k1,v3)^2*sp(k2,v1)^2,
  physGen[3]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v3)^2*sp(k2,v2)^2,
  physGen[3]*sp(k1,v3)^2*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v3)^2*sp(k2,v3)^2,
  physGen[3]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v1),
  physGen[3]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v2),
  physGen[3]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v3),
  physGen[3]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v4),
  physGen[3]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[3]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v3)*sp(k1,v4)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v3)*sp(k2,v1)^3,
  physGen[3]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v2),
  physGen[3]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v3),
  physGen[3]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v3)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v3)*sp(k2,v2)^3,
  physGen[3]*sp(k1,v3)*sp(k2,v2)^2*sp(k2,v3),
  physGen[3]*sp(k1,v3)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v3)*sp(k2,v3)^3,
  physGen[3]*sp(k1,v4)^3*sp(k2,v1),
  physGen[3]*sp(k1,v4)^3*sp(k2,v2),
  physGen[3]*sp(k1,v4)^3*sp(k2,v3),
  physGen[3]*sp(k1,v4)^3*sp(k2,v4),
  physGen[3]*sp(k1,v4)^2*sp(k2,v1)^2,
  physGen[3]*sp(k1,v4)^2*sp(k2,v1)*sp(k2,v2),
  physGen[3]*sp(k1,v4)^2*sp(k2,v1)*sp(k2,v3),
  physGen[3]*sp(k1,v4)^2*sp(k2,v2)^2,
  physGen[3]*sp(k1,v4)^2*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v4)^2*sp(k2,v3)^2,
  physGen[3]*sp(k1,v4)*sp(k2,v1)^3,
  physGen[3]*sp(k1,v4)*sp(k2,v1)^2*sp(k2,v2),
  physGen[3]*sp(k1,v4)*sp(k2,v1)^2*sp(k2,v3),
  physGen[3]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[3]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[3]*sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v4)*sp(k2,v2)^3,
  physGen[3]*sp(k1,v4)*sp(k2,v2)^2*sp(k2,v3),
  physGen[3]*sp(k1,v4)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[3]*sp(k1,v4)*sp(k2,v3)^3,
  physGen[4],
  physGen[4]*sp(k1,v1),
  physGen[4]*sp(k1,v2),
  physGen[4]*sp(k1,v3),
  physGen[4]*sp(k1,v4),
  physGen[4]*sp(k2,v1),
  physGen[4]*sp(k2,v2),
  physGen[4]*sp(k1,v1)^2,
  physGen[4]*sp(k1,v1)*sp(k1,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v3),
  physGen[4]*sp(k1,v1)*sp(k1,v4),
  physGen[4]*sp(k1,v1)*sp(k2,v1),
  physGen[4]*sp(k1,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v2)^2,
  physGen[4]*sp(k1,v2)*sp(k1,v3),
  physGen[4]*sp(k1,v2)*sp(k1,v4),
  physGen[4]*sp(k1,v2)*sp(k2,v1),
  physGen[4]*sp(k1,v2)*sp(k2,v2),
  physGen[4]*sp(k1,v3)^2,
  physGen[4]*sp(k1,v3)*sp(k1,v4),
  physGen[4]*sp(k1,v3)*sp(k2,v1),
  physGen[4]*sp(k1,v3)*sp(k2,v2),
  physGen[4]*sp(k1,v4)^2,
  physGen[4]*sp(k1,v4)*sp(k2,v1),
  physGen[4]*sp(k1,v4)*sp(k2,v2),
  physGen[4]*sp(k2,v1)^2,
  physGen[4]*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k2,v2)^2,
  physGen[4]*sp(k1,v1)^3,
  physGen[4]*sp(k1,v1)^2*sp(k1,v2),
  physGen[4]*sp(k1,v1)^2*sp(k1,v3),
  physGen[4]*sp(k1,v1)^2*sp(k1,v4),
  physGen[4]*sp(k1,v1)^2*sp(k2,v1),
  physGen[4]*sp(k1,v1)^2*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4),
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[4]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4),
  physGen[4]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[4]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v4)^2,
  physGen[4]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1),
  physGen[4]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[4]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v2)^3,
  physGen[4]*sp(k1,v2)^2*sp(k1,v3),
  physGen[4]*sp(k1,v2)^2*sp(k1,v4),
  physGen[4]*sp(k1,v2)^2*sp(k2,v1),
  physGen[4]*sp(k1,v2)^2*sp(k2,v2),
  physGen[4]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[4]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4),
  physGen[4]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[4]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[4]*sp(k1,v2)*sp(k1,v4)^2,
  physGen[4]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[4]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2),
  physGen[4]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[4]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v2)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v3)^3,
  physGen[4]*sp(k1,v3)^2*sp(k1,v4),
  physGen[4]*sp(k1,v3)^2*sp(k2,v1),
  physGen[4]*sp(k1,v3)^2*sp(k2,v2),
  physGen[4]*sp(k1,v3)*sp(k1,v4)^2,
  physGen[4]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[4]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[4]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[4]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v4)^3,
  physGen[4]*sp(k1,v4)^2*sp(k2,v1),
  physGen[4]*sp(k1,v4)^2*sp(k2,v2),
  physGen[4]*sp(k1,v4)*sp(k2,v1)^2,
  physGen[4]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v4)*sp(k2,v2)^2,
  physGen[4]*sp(k2,v1)^3,
  physGen[4]*sp(k2,v1)^2*sp(k2,v2),
  physGen[4]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[4]*sp(k2,v2)^3,
  physGen[4]*sp(k1,v1)^3*sp(k2,v1),
  physGen[4]*sp(k1,v1)^3*sp(k2,v2),
  physGen[4]*sp(k1,v1)^3*sp(k2,v4),
  physGen[4]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v1),
  physGen[4]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v2),
  physGen[4]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v4),
  physGen[4]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1),
  physGen[4]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2),
  physGen[4]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v4),
  physGen[4]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v1),
  physGen[4]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v2),
  physGen[4]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v4),
  physGen[4]*sp(k1,v1)^2*sp(k2,v1)^2,
  physGen[4]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v1)^2*sp(k2,v2)^2,
  physGen[4]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v1),
  physGen[4]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v4),
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v4),
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)^2,
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1),
  physGen[4]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v4),
  physGen[4]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[4]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[4]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[4]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v1),
  physGen[4]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v4),
  physGen[4]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[4]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v1)*sp(k2,v1)^3,
  physGen[4]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v2),
  physGen[4]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v1)*sp(k2,v2)^3,
  physGen[4]*sp(k1,v2)^3*sp(k2,v1),
  physGen[4]*sp(k1,v2)^3*sp(k2,v2),
  physGen[4]*sp(k1,v2)^3*sp(k2,v4),
  physGen[4]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v1),
  physGen[4]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v2),
  physGen[4]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v4),
  physGen[4]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v1),
  physGen[4]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v2),
  physGen[4]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v4),
  physGen[4]*sp(k1,v2)^2*sp(k2,v1)^2,
  physGen[4]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v2)^2*sp(k2,v2)^2,
  physGen[4]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v1),
  physGen[4]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v2),
  physGen[4]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v4),
  physGen[4]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[4]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[4]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[4]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[4]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v1),
  physGen[4]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v2),
  physGen[4]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v4),
  physGen[4]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[4]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v2)*sp(k2,v1)^3,
  physGen[4]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v2),
  physGen[4]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v2)*sp(k2,v2)^3,
  physGen[4]*sp(k1,v3)^3*sp(k2,v1),
  physGen[4]*sp(k1,v3)^3*sp(k2,v2),
  physGen[4]*sp(k1,v3)^3*sp(k2,v4),
  physGen[4]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v1),
  physGen[4]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v2),
  physGen[4]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v4),
  physGen[4]*sp(k1,v3)^2*sp(k2,v1)^2,
  physGen[4]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v3)^2*sp(k2,v2)^2,
  physGen[4]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v1),
  physGen[4]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v2),
  physGen[4]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v4),
  physGen[4]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[4]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v3)*sp(k2,v1)^3,
  physGen[4]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v2),
  physGen[4]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v3)*sp(k2,v2)^3,
  physGen[4]*sp(k1,v4)^3*sp(k2,v1),
  physGen[4]*sp(k1,v4)^3*sp(k2,v2),
  physGen[4]*sp(k1,v4)^3*sp(k2,v4),
  physGen[4]*sp(k1,v4)^2*sp(k2,v1)^2,
  physGen[4]*sp(k1,v4)^2*sp(k2,v1)*sp(k2,v2),
  physGen[4]*sp(k1,v4)^2*sp(k2,v2)^2,
  physGen[4]*sp(k1,v4)*sp(k2,v1)^3,
  physGen[4]*sp(k1,v4)*sp(k2,v1)^2*sp(k2,v2),
  physGen[4]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[4]*sp(k1,v4)*sp(k2,v2)^3,
  physGen[5],
  physGen[5]*sp(k1,v1),
  physGen[5]*sp(k1,v2),
  physGen[5]*sp(k1,v3),
  physGen[5]*sp(k2,v1),
  physGen[5]*sp(k2,v2),
  physGen[5]*sp(k2,v3),
  physGen[5]*sp(k2,v4),
  physGen[5]*sp(k1,v1)^2,
  physGen[5]*sp(k1,v1)*sp(k1,v2),
  physGen[5]*sp(k1,v1)*sp(k1,v3),
  physGen[5]*sp(k1,v1)*sp(k2,v1),
  physGen[5]*sp(k1,v1)*sp(k2,v2),
  physGen[5]*sp(k1,v1)*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k2,v4),
  physGen[5]*sp(k1,v2)^2,
  physGen[5]*sp(k1,v2)*sp(k1,v3),
  physGen[5]*sp(k1,v2)*sp(k2,v1),
  physGen[5]*sp(k1,v2)*sp(k2,v2),
  physGen[5]*sp(k1,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v3)^2,
  physGen[5]*sp(k1,v3)*sp(k2,v1),
  physGen[5]*sp(k1,v3)*sp(k2,v2),
  physGen[5]*sp(k1,v3)*sp(k2,v3),
  physGen[5]*sp(k1,v3)*sp(k2,v4),
  physGen[5]*sp(k2,v1)^2,
  physGen[5]*sp(k2,v1)*sp(k2,v2),
  physGen[5]*sp(k2,v1)*sp(k2,v3),
  physGen[5]*sp(k2,v1)*sp(k2,v4),
  physGen[5]*sp(k2,v2)^2,
  physGen[5]*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k2,v3)^2,
  physGen[5]*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k2,v4)^2,
  physGen[5]*sp(k1,v1)^3,
  physGen[5]*sp(k1,v1)^2*sp(k1,v2),
  physGen[5]*sp(k1,v1)^2*sp(k1,v3),
  physGen[5]*sp(k1,v1)^2*sp(k2,v1),
  physGen[5]*sp(k1,v1)^2*sp(k2,v2),
  physGen[5]*sp(k1,v1)^2*sp(k2,v3),
  physGen[5]*sp(k1,v1)^2*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[5]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[5]*sp(k1,v1)*sp(k2,v1)*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k2,v1)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[5]*sp(k1,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k2,v3)^2,
  physGen[5]*sp(k1,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v2)^3,
  physGen[5]*sp(k1,v2)^2*sp(k1,v3),
  physGen[5]*sp(k1,v2)^2*sp(k2,v1),
  physGen[5]*sp(k1,v2)^2*sp(k2,v2),
  physGen[5]*sp(k1,v2)^2*sp(k2,v3),
  physGen[5]*sp(k1,v2)^2*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v3),
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[5]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[5]*sp(k1,v2)*sp(k2,v1)*sp(k2,v3),
  physGen[5]*sp(k1,v2)*sp(k2,v1)*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k2,v2)^2,
  physGen[5]*sp(k1,v2)*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v2)*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k2,v3)^2,
  physGen[5]*sp(k1,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v3)^3,
  physGen[5]*sp(k1,v3)^2*sp(k2,v1),
  physGen[5]*sp(k1,v3)^2*sp(k2,v2),
  physGen[5]*sp(k1,v3)^2*sp(k2,v3),
  physGen[5]*sp(k1,v3)^2*sp(k2,v4),
  physGen[5]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[5]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[5]*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[5]*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[5]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[5]*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v3)*sp(k2,v3)^2,
  physGen[5]*sp(k1,v3)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v3)*sp(k2,v4)^2,
  physGen[5]*sp(k2,v1)^3,
  physGen[5]*sp(k2,v1)^2*sp(k2,v2),
  physGen[5]*sp(k2,v1)^2*sp(k2,v3),
  physGen[5]*sp(k2,v1)^2*sp(k2,v4),
  physGen[5]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[5]*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k2,v1)*sp(k2,v3)^2,
  physGen[5]*sp(k2,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k2,v1)*sp(k2,v4)^2,
  physGen[5]*sp(k2,v2)^3,
  physGen[5]*sp(k2,v2)^2*sp(k2,v3),
  physGen[5]*sp(k2,v2)^2*sp(k2,v4),
  physGen[5]*sp(k2,v2)*sp(k2,v3)^2,
  physGen[5]*sp(k2,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k2,v2)*sp(k2,v4)^2,
  physGen[5]*sp(k2,v3)^3,
  physGen[5]*sp(k2,v3)^2*sp(k2,v4),
  physGen[5]*sp(k2,v3)*sp(k2,v4)^2,
  physGen[5]*sp(k2,v4)^3,
  physGen[5]*sp(k1,v1)^3*sp(k2,v1),
  physGen[5]*sp(k1,v1)^3*sp(k2,v2),
  physGen[5]*sp(k1,v1)^3*sp(k2,v3),
  physGen[5]*sp(k1,v1)^3*sp(k2,v4),
  physGen[5]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v1),
  physGen[5]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v2),
  physGen[5]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1),
  physGen[5]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2),
  physGen[5]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v3),
  physGen[5]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v1)^2*sp(k2,v1)^2,
  physGen[5]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v2),
  physGen[5]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v3),
  physGen[5]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v4),
  physGen[5]*sp(k1,v1)^2*sp(k2,v2)^2,
  physGen[5]*sp(k1,v1)^2*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v1)^2*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v1)^2*sp(k2,v3)^2,
  physGen[5]*sp(k1,v1)^2*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v1)^2*sp(k2,v4)^2,
  physGen[5]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v1),
  physGen[5]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v2),
  physGen[5]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)^2,
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)^2,
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v3)^2,
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k1,v2)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1),
  physGen[5]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2),
  physGen[5]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3)^2,
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k1,v3)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v1)*sp(k2,v1)^3,
  physGen[5]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v2),
  physGen[5]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[5]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[5]*sp(k1,v1)*sp(k2,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v1)*sp(k2,v2)^3,
  physGen[5]*sp(k1,v1)*sp(k2,v2)^2*sp(k2,v3),
  physGen[5]*sp(k1,v1)*sp(k2,v2)^2*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[5]*sp(k1,v1)*sp(k2,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v1)*sp(k2,v3)^3,
  physGen[5]*sp(k1,v1)*sp(k2,v3)^2*sp(k2,v4),
  physGen[5]*sp(k1,v1)*sp(k2,v3)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v1)*sp(k2,v4)^3,
  physGen[5]*sp(k1,v2)^3*sp(k2,v1),
  physGen[5]*sp(k1,v2)^3*sp(k2,v2),
  physGen[5]*sp(k1,v2)^3*sp(k2,v3),
  physGen[5]*sp(k1,v2)^3*sp(k2,v4),
  physGen[5]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v1),
  physGen[5]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v2),
  physGen[5]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v3),
  physGen[5]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v2)^2*sp(k2,v1)^2,
  physGen[5]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v2),
  physGen[5]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v3),
  physGen[5]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v4),
  physGen[5]*sp(k1,v2)^2*sp(k2,v2)^2,
  physGen[5]*sp(k1,v2)^2*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v2)^2*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v2)^2*sp(k2,v3)^2,
  physGen[5]*sp(k1,v2)^2*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v2)^2*sp(k2,v4)^2,
  physGen[5]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v1),
  physGen[5]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v2),
  physGen[5]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v3),
  physGen[5]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v3)^2,
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k1,v3)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v2)*sp(k2,v1)^3,
  physGen[5]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v2),
  physGen[5]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v3),
  physGen[5]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[5]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[5]*sp(k1,v2)*sp(k2,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v2)*sp(k2,v2)^3,
  physGen[5]*sp(k1,v2)*sp(k2,v2)^2*sp(k2,v3),
  physGen[5]*sp(k1,v2)*sp(k2,v2)^2*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[5]*sp(k1,v2)*sp(k2,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v2)*sp(k2,v3)^3,
  physGen[5]*sp(k1,v2)*sp(k2,v3)^2*sp(k2,v4),
  physGen[5]*sp(k1,v2)*sp(k2,v3)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v2)*sp(k2,v4)^3,
  physGen[5]*sp(k1,v3)^3*sp(k2,v1),
  physGen[5]*sp(k1,v3)^3*sp(k2,v2),
  physGen[5]*sp(k1,v3)^3*sp(k2,v3),
  physGen[5]*sp(k1,v3)^3*sp(k2,v4),
  physGen[5]*sp(k1,v3)^2*sp(k2,v1)^2,
  physGen[5]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v2),
  physGen[5]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v3),
  physGen[5]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v4),
  physGen[5]*sp(k1,v3)^2*sp(k2,v2)^2,
  physGen[5]*sp(k1,v3)^2*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v3)^2*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v3)^2*sp(k2,v3)^2,
  physGen[5]*sp(k1,v3)^2*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v3)^2*sp(k2,v4)^2,
  physGen[5]*sp(k1,v3)*sp(k2,v1)^3,
  physGen[5]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v2),
  physGen[5]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v3),
  physGen[5]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v4),
  physGen[5]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[5]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[5]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[5]*sp(k1,v3)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[5]*sp(k1,v3)*sp(k2,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v3)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v3)*sp(k2,v2)^3,
  physGen[5]*sp(k1,v3)*sp(k2,v2)^2*sp(k2,v3),
  physGen[5]*sp(k1,v3)*sp(k2,v2)^2*sp(k2,v4),
  physGen[5]*sp(k1,v3)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[5]*sp(k1,v3)*sp(k2,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[5]*sp(k1,v3)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v3)*sp(k2,v3)^3,
  physGen[5]*sp(k1,v3)*sp(k2,v3)^2*sp(k2,v4),
  physGen[5]*sp(k1,v3)*sp(k2,v3)*sp(k2,v4)^2,
  physGen[5]*sp(k1,v3)*sp(k2,v4)^3,
  physGen[6],
  physGen[6]*sp(k1,v1),
  physGen[6]*sp(k1,v2),
  physGen[6]*sp(k1,v3),
  physGen[6]*sp(k2,v1),
  physGen[6]*sp(k2,v2),
  physGen[6]*sp(k2,v4),
  physGen[6]*sp(k1,v1)^2,
  physGen[6]*sp(k1,v1)*sp(k1,v2),
  physGen[6]*sp(k1,v1)*sp(k1,v3),
  physGen[6]*sp(k1,v1)*sp(k2,v1),
  physGen[6]*sp(k1,v1)*sp(k2,v2),
  physGen[6]*sp(k1,v1)*sp(k2,v4),
  physGen[6]*sp(k1,v2)^2,
  physGen[6]*sp(k1,v2)*sp(k1,v3),
  physGen[6]*sp(k1,v2)*sp(k2,v1),
  physGen[6]*sp(k1,v2)*sp(k2,v2),
  physGen[6]*sp(k1,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v3)^2,
  physGen[6]*sp(k1,v3)*sp(k2,v1),
  physGen[6]*sp(k1,v3)*sp(k2,v2),
  physGen[6]*sp(k1,v3)*sp(k2,v4),
  physGen[6]*sp(k2,v1)^2,
  physGen[6]*sp(k2,v1)*sp(k2,v2),
  physGen[6]*sp(k2,v1)*sp(k2,v4),
  physGen[6]*sp(k2,v2)^2,
  physGen[6]*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k2,v4)^2,
  physGen[6]*sp(k1,v1)^3,
  physGen[6]*sp(k1,v1)^2*sp(k1,v2),
  physGen[6]*sp(k1,v1)^2*sp(k1,v3),
  physGen[6]*sp(k1,v1)^2*sp(k2,v1),
  physGen[6]*sp(k1,v1)^2*sp(k2,v2),
  physGen[6]*sp(k1,v1)^2*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2),
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[6]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[6]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[6]*sp(k1,v1)*sp(k1,v3)*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[6]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[6]*sp(k1,v1)*sp(k2,v1)*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[6]*sp(k1,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k2,v4)^2,
  physGen[6]*sp(k1,v2)^3,
  physGen[6]*sp(k1,v2)^2*sp(k1,v3),
  physGen[6]*sp(k1,v2)^2*sp(k2,v1),
  physGen[6]*sp(k1,v2)^2*sp(k2,v2),
  physGen[6]*sp(k1,v2)^2*sp(k2,v4),
  physGen[6]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[6]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[6]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[6]*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[6]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[6]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[6]*sp(k1,v2)*sp(k2,v1)*sp(k2,v4),
  physGen[6]*sp(k1,v2)*sp(k2,v2)^2,
  physGen[6]*sp(k1,v2)*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v2)*sp(k2,v4)^2,
  physGen[6]*sp(k1,v3)^3,
  physGen[6]*sp(k1,v3)^2*sp(k2,v1),
  physGen[6]*sp(k1,v3)^2*sp(k2,v2),
  physGen[6]*sp(k1,v3)^2*sp(k2,v4),
  physGen[6]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[6]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[6]*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[6]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[6]*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v3)*sp(k2,v4)^2,
  physGen[6]*sp(k2,v1)^3,
  physGen[6]*sp(k2,v1)^2*sp(k2,v2),
  physGen[6]*sp(k2,v1)^2*sp(k2,v4),
  physGen[6]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[6]*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k2,v1)*sp(k2,v4)^2,
  physGen[6]*sp(k2,v2)^3,
  physGen[6]*sp(k2,v2)^2*sp(k2,v4),
  physGen[6]*sp(k2,v2)*sp(k2,v4)^2,
  physGen[6]*sp(k2,v4)^3,
  physGen[6]*sp(k1,v1)^3*sp(k2,v1),
  physGen[6]*sp(k1,v1)^3*sp(k2,v2),
  physGen[6]*sp(k1,v1)^3*sp(k2,v4),
  physGen[6]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v1),
  physGen[6]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v2),
  physGen[6]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1),
  physGen[6]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2),
  physGen[6]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v4),
  physGen[6]*sp(k1,v1)^2*sp(k2,v1)^2,
  physGen[6]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v2),
  physGen[6]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v4),
  physGen[6]*sp(k1,v1)^2*sp(k2,v2)^2,
  physGen[6]*sp(k1,v1)^2*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v1)^2*sp(k2,v4)^2,
  physGen[6]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v1),
  physGen[6]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v2),
  physGen[6]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)^2,
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)^2,
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k1,v2)*sp(k2,v4)^2,
  physGen[6]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1),
  physGen[6]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2),
  physGen[6]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[6]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[6]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[6]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k1,v3)*sp(k2,v4)^2,
  physGen[6]*sp(k1,v1)*sp(k2,v1)^3,
  physGen[6]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v2),
  physGen[6]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[6]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[6]*sp(k1,v1)*sp(k2,v2)^3,
  physGen[6]*sp(k1,v1)*sp(k2,v2)^2*sp(k2,v4),
  physGen[6]*sp(k1,v1)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[6]*sp(k1,v1)*sp(k2,v4)^3,
  physGen[6]*sp(k1,v2)^3*sp(k2,v1),
  physGen[6]*sp(k1,v2)^3*sp(k2,v2),
  physGen[6]*sp(k1,v2)^3*sp(k2,v4),
  physGen[6]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v1),
  physGen[6]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v2),
  physGen[6]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v4),
  physGen[6]*sp(k1,v2)^2*sp(k2,v1)^2,
  physGen[6]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v2),
  physGen[6]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v4),
  physGen[6]*sp(k1,v2)^2*sp(k2,v2)^2,
  physGen[6]*sp(k1,v2)^2*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v2)^2*sp(k2,v4)^2,
  physGen[6]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v1),
  physGen[6]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v2),
  physGen[6]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v4),
  physGen[6]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[6]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[6]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[6]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[6]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v2)*sp(k1,v3)*sp(k2,v4)^2,
  physGen[6]*sp(k1,v2)*sp(k2,v1)^3,
  physGen[6]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v2),
  physGen[6]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v4),
  physGen[6]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[6]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v2)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[6]*sp(k1,v2)*sp(k2,v2)^3,
  physGen[6]*sp(k1,v2)*sp(k2,v2)^2*sp(k2,v4),
  physGen[6]*sp(k1,v2)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[6]*sp(k1,v2)*sp(k2,v4)^3,
  physGen[6]*sp(k1,v3)^3*sp(k2,v1),
  physGen[6]*sp(k1,v3)^3*sp(k2,v2),
  physGen[6]*sp(k1,v3)^3*sp(k2,v4),
  physGen[6]*sp(k1,v3)^2*sp(k2,v1)^2,
  physGen[6]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v2),
  physGen[6]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v4),
  physGen[6]*sp(k1,v3)^2*sp(k2,v2)^2,
  physGen[6]*sp(k1,v3)^2*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v3)^2*sp(k2,v4)^2,
  physGen[6]*sp(k1,v3)*sp(k2,v1)^3,
  physGen[6]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v2),
  physGen[6]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v4),
  physGen[6]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[6]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[6]*sp(k1,v3)*sp(k2,v1)*sp(k2,v4)^2,
  physGen[6]*sp(k1,v3)*sp(k2,v2)^3,
  physGen[6]*sp(k1,v3)*sp(k2,v2)^2*sp(k2,v4),
  physGen[6]*sp(k1,v3)*sp(k2,v2)*sp(k2,v4)^2,
  physGen[6]*sp(k1,v3)*sp(k2,v4)^3,
  physGen[7],
  physGen[7]*sp(k1,v1),
  physGen[7]*sp(k1,v2),
  physGen[7]*sp(k1,v3),
  physGen[7]*sp(k2,v1),
  physGen[7]*sp(k2,v2),
  physGen[7]*sp(k2,v3),
  physGen[7]*sp(k1,v1)^2,
  physGen[7]*sp(k1,v1)*sp(k1,v2),
  physGen[7]*sp(k1,v1)*sp(k1,v3),
  physGen[7]*sp(k1,v1)*sp(k2,v1),
  physGen[7]*sp(k1,v1)*sp(k2,v2),
  physGen[7]*sp(k1,v1)*sp(k2,v3),
  physGen[7]*sp(k1,v2)^2,
  physGen[7]*sp(k1,v2)*sp(k1,v3),
  physGen[7]*sp(k1,v2)*sp(k2,v1),
  physGen[7]*sp(k1,v2)*sp(k2,v2),
  physGen[7]*sp(k1,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v3)^2,
  physGen[7]*sp(k1,v3)*sp(k2,v1),
  physGen[7]*sp(k1,v3)*sp(k2,v2),
  physGen[7]*sp(k1,v3)*sp(k2,v3),
  physGen[7]*sp(k2,v1)^2,
  physGen[7]*sp(k2,v1)*sp(k2,v2),
  physGen[7]*sp(k2,v1)*sp(k2,v3),
  physGen[7]*sp(k2,v2)^2,
  physGen[7]*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k2,v3)^2,
  physGen[7]*sp(k1,v1)^3,
  physGen[7]*sp(k1,v1)^2*sp(k1,v2),
  physGen[7]*sp(k1,v1)^2*sp(k1,v3),
  physGen[7]*sp(k1,v1)^2*sp(k2,v1),
  physGen[7]*sp(k1,v1)^2*sp(k2,v2),
  physGen[7]*sp(k1,v1)^2*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2),
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[7]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[7]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[7]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[7]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[7]*sp(k1,v1)*sp(k2,v1)*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[7]*sp(k1,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k2,v3)^2,
  physGen[7]*sp(k1,v2)^3,
  physGen[7]*sp(k1,v2)^2*sp(k1,v3),
  physGen[7]*sp(k1,v2)^2*sp(k2,v1),
  physGen[7]*sp(k1,v2)^2*sp(k2,v2),
  physGen[7]*sp(k1,v2)^2*sp(k2,v3),
  physGen[7]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[7]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[7]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[7]*sp(k1,v2)*sp(k1,v3)*sp(k2,v3),
  physGen[7]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[7]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[7]*sp(k1,v2)*sp(k2,v1)*sp(k2,v3),
  physGen[7]*sp(k1,v2)*sp(k2,v2)^2,
  physGen[7]*sp(k1,v2)*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v2)*sp(k2,v3)^2,
  physGen[7]*sp(k1,v3)^3,
  physGen[7]*sp(k1,v3)^2*sp(k2,v1),
  physGen[7]*sp(k1,v3)^2*sp(k2,v2),
  physGen[7]*sp(k1,v3)^2*sp(k2,v3),
  physGen[7]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[7]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[7]*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[7]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[7]*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v3)*sp(k2,v3)^2,
  physGen[7]*sp(k2,v1)^3,
  physGen[7]*sp(k2,v1)^2*sp(k2,v2),
  physGen[7]*sp(k2,v1)^2*sp(k2,v3),
  physGen[7]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[7]*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k2,v1)*sp(k2,v3)^2,
  physGen[7]*sp(k2,v2)^3,
  physGen[7]*sp(k2,v2)^2*sp(k2,v3),
  physGen[7]*sp(k2,v2)*sp(k2,v3)^2,
  physGen[7]*sp(k2,v3)^3,
  physGen[7]*sp(k1,v1)^3*sp(k2,v1),
  physGen[7]*sp(k1,v1)^3*sp(k2,v2),
  physGen[7]*sp(k1,v1)^3*sp(k2,v3),
  physGen[7]*sp(k1,v1)^3*sp(k2,v4),
  physGen[7]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v1),
  physGen[7]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v2),
  physGen[7]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v4),
  physGen[7]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1),
  physGen[7]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2),
  physGen[7]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v3),
  physGen[7]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v4),
  physGen[7]*sp(k1,v1)^2*sp(k2,v1)^2,
  physGen[7]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v2),
  physGen[7]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v3),
  physGen[7]*sp(k1,v1)^2*sp(k2,v2)^2,
  physGen[7]*sp(k1,v1)^2*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v1)^2*sp(k2,v3)^2,
  physGen[7]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v1),
  physGen[7]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v2),
  physGen[7]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v4),
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)^2,
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)^2,
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k1,v2)*sp(k2,v3)^2,
  physGen[7]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1),
  physGen[7]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2),
  physGen[7]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v4),
  physGen[7]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[7]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[7]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[7]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3)^2,
  physGen[7]*sp(k1,v1)*sp(k2,v1)^3,
  physGen[7]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v2),
  physGen[7]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[7]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[7]*sp(k1,v1)*sp(k2,v2)^3,
  physGen[7]*sp(k1,v1)*sp(k2,v2)^2*sp(k2,v3),
  physGen[7]*sp(k1,v1)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[7]*sp(k1,v1)*sp(k2,v3)^3,
  physGen[7]*sp(k1,v2)^3*sp(k2,v1),
  physGen[7]*sp(k1,v2)^3*sp(k2,v2),
  physGen[7]*sp(k1,v2)^3*sp(k2,v3),
  physGen[7]*sp(k1,v2)^3*sp(k2,v4),
  physGen[7]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v1),
  physGen[7]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v2),
  physGen[7]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v3),
  physGen[7]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v4),
  physGen[7]*sp(k1,v2)^2*sp(k2,v1)^2,
  physGen[7]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v2),
  physGen[7]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v3),
  physGen[7]*sp(k1,v2)^2*sp(k2,v2)^2,
  physGen[7]*sp(k1,v2)^2*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v2)^2*sp(k2,v3)^2,
  physGen[7]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v1),
  physGen[7]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v2),
  physGen[7]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v3),
  physGen[7]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v4),
  physGen[7]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[7]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[7]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[7]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[7]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v2)*sp(k1,v3)*sp(k2,v3)^2,
  physGen[7]*sp(k1,v2)*sp(k2,v1)^3,
  physGen[7]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v2),
  physGen[7]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v3),
  physGen[7]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[7]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v2)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[7]*sp(k1,v2)*sp(k2,v2)^3,
  physGen[7]*sp(k1,v2)*sp(k2,v2)^2*sp(k2,v3),
  physGen[7]*sp(k1,v2)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[7]*sp(k1,v2)*sp(k2,v3)^3,
  physGen[7]*sp(k1,v3)^3*sp(k2,v1),
  physGen[7]*sp(k1,v3)^3*sp(k2,v2),
  physGen[7]*sp(k1,v3)^3*sp(k2,v3),
  physGen[7]*sp(k1,v3)^3*sp(k2,v4),
  physGen[7]*sp(k1,v3)^2*sp(k2,v1)^2,
  physGen[7]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v2),
  physGen[7]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v3),
  physGen[7]*sp(k1,v3)^2*sp(k2,v2)^2,
  physGen[7]*sp(k1,v3)^2*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v3)^2*sp(k2,v3)^2,
  physGen[7]*sp(k1,v3)*sp(k2,v1)^3,
  physGen[7]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v2),
  physGen[7]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v3),
  physGen[7]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[7]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[7]*sp(k1,v3)*sp(k2,v1)*sp(k2,v3)^2,
  physGen[7]*sp(k1,v3)*sp(k2,v2)^3,
  physGen[7]*sp(k1,v3)*sp(k2,v2)^2*sp(k2,v3),
  physGen[7]*sp(k1,v3)*sp(k2,v2)*sp(k2,v3)^2,
  physGen[7]*sp(k1,v3)*sp(k2,v3)^3,
  physGen[8],
  physGen[8]*sp(k1,v1),
  physGen[8]*sp(k1,v2),
  physGen[8]*sp(k1,v3),
  physGen[8]*sp(k2,v1),
  physGen[8]*sp(k2,v2),
  physGen[8]*sp(k1,v1)^2,
  physGen[8]*sp(k1,v1)*sp(k1,v2),
  physGen[8]*sp(k1,v1)*sp(k1,v3),
  physGen[8]*sp(k1,v1)*sp(k2,v1),
  physGen[8]*sp(k1,v1)*sp(k2,v2),
  physGen[8]*sp(k1,v2)^2,
  physGen[8]*sp(k1,v2)*sp(k1,v3),
  physGen[8]*sp(k1,v2)*sp(k2,v1),
  physGen[8]*sp(k1,v2)*sp(k2,v2),
  physGen[8]*sp(k1,v3)^2,
  physGen[8]*sp(k1,v3)*sp(k2,v1),
  physGen[8]*sp(k1,v3)*sp(k2,v2),
  physGen[8]*sp(k2,v1)^2,
  physGen[8]*sp(k2,v1)*sp(k2,v2),
  physGen[8]*sp(k2,v2)^2,
  physGen[8]*sp(k1,v1)^3,
  physGen[8]*sp(k1,v1)^2*sp(k1,v2),
  physGen[8]*sp(k1,v1)^2*sp(k1,v3),
  physGen[8]*sp(k1,v1)^2*sp(k2,v1),
  physGen[8]*sp(k1,v1)^2*sp(k2,v2),
  physGen[8]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[8]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[8]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[8]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2),
  physGen[8]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[8]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[8]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[8]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[8]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[8]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[8]*sp(k1,v2)^3,
  physGen[8]*sp(k1,v2)^2*sp(k1,v3),
  physGen[8]*sp(k1,v2)^2*sp(k2,v1),
  physGen[8]*sp(k1,v2)^2*sp(k2,v2),
  physGen[8]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[8]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[8]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[8]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[8]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[8]*sp(k1,v2)*sp(k2,v2)^2,
  physGen[8]*sp(k1,v3)^3,
  physGen[8]*sp(k1,v3)^2*sp(k2,v1),
  physGen[8]*sp(k1,v3)^2*sp(k2,v2),
  physGen[8]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[8]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[8]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[8]*sp(k2,v1)^3,
  physGen[8]*sp(k2,v1)^2*sp(k2,v2),
  physGen[8]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[8]*sp(k2,v2)^3,
  physGen[8]*sp(k1,v1)^3*sp(k2,v1),
  physGen[8]*sp(k1,v1)^3*sp(k2,v2),
  physGen[8]*sp(k1,v1)^3*sp(k2,v4),
  physGen[8]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v1),
  physGen[8]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v2),
  physGen[8]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v4),
  physGen[8]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1),
  physGen[8]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2),
  physGen[8]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v4),
  physGen[8]*sp(k1,v1)^2*sp(k2,v1)^2,
  physGen[8]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v2),
  physGen[8]*sp(k1,v1)^2*sp(k2,v2)^2,
  physGen[8]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v1),
  physGen[8]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v2),
  physGen[8]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v4),
  physGen[8]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[8]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[8]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[8]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)^2,
  physGen[8]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[8]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)^2,
  physGen[8]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1),
  physGen[8]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2),
  physGen[8]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v4),
  physGen[8]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[8]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[8]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[8]*sp(k1,v1)*sp(k2,v1)^3,
  physGen[8]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v2),
  physGen[8]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[8]*sp(k1,v1)*sp(k2,v2)^3,
  physGen[8]*sp(k1,v2)^3*sp(k2,v1),
  physGen[8]*sp(k1,v2)^3*sp(k2,v2),
  physGen[8]*sp(k1,v2)^3*sp(k2,v4),
  physGen[8]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v1),
  physGen[8]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v2),
  physGen[8]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v4),
  physGen[8]*sp(k1,v2)^2*sp(k2,v1)^2,
  physGen[8]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v2),
  physGen[8]*sp(k1,v2)^2*sp(k2,v2)^2,
  physGen[8]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v1),
  physGen[8]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v2),
  physGen[8]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v4),
  physGen[8]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[8]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[8]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[8]*sp(k1,v2)*sp(k2,v1)^3,
  physGen[8]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v2),
  physGen[8]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[8]*sp(k1,v2)*sp(k2,v2)^3,
  physGen[8]*sp(k1,v3)^3*sp(k2,v1),
  physGen[8]*sp(k1,v3)^3*sp(k2,v2),
  physGen[8]*sp(k1,v3)^3*sp(k2,v4),
  physGen[8]*sp(k1,v3)^2*sp(k2,v1)^2,
  physGen[8]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v2),
  physGen[8]*sp(k1,v3)^2*sp(k2,v2)^2,
  physGen[8]*sp(k1,v3)*sp(k2,v1)^3,
  physGen[8]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v2),
  physGen[8]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[8]*sp(k1,v3)*sp(k2,v2)^3,
  physGen[9],
  physGen[9]*sp(k1,v1),
  physGen[9]*sp(k1,v2),
  physGen[9]*sp(k1,v3),
  physGen[9]*sp(k1,v4),
  physGen[9]*sp(k2,v1),
  physGen[9]*sp(k2,v2),
  physGen[9]*sp(k1,v1)^2,
  physGen[9]*sp(k1,v1)*sp(k1,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v3),
  physGen[9]*sp(k1,v1)*sp(k1,v4),
  physGen[9]*sp(k1,v1)*sp(k2,v1),
  physGen[9]*sp(k1,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v2)^2,
  physGen[9]*sp(k1,v2)*sp(k1,v3),
  physGen[9]*sp(k1,v2)*sp(k1,v4),
  physGen[9]*sp(k1,v2)*sp(k2,v1),
  physGen[9]*sp(k1,v2)*sp(k2,v2),
  physGen[9]*sp(k1,v3)^2,
  physGen[9]*sp(k1,v3)*sp(k1,v4),
  physGen[9]*sp(k1,v3)*sp(k2,v1),
  physGen[9]*sp(k1,v3)*sp(k2,v2),
  physGen[9]*sp(k1,v4)^2,
  physGen[9]*sp(k1,v4)*sp(k2,v1),
  physGen[9]*sp(k1,v4)*sp(k2,v2),
  physGen[9]*sp(k2,v1)^2,
  physGen[9]*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k2,v2)^2,
  physGen[9]*sp(k1,v1)^3,
  physGen[9]*sp(k1,v1)^2*sp(k1,v2),
  physGen[9]*sp(k1,v1)^2*sp(k1,v3),
  physGen[9]*sp(k1,v1)^2*sp(k1,v4),
  physGen[9]*sp(k1,v1)^2*sp(k2,v1),
  physGen[9]*sp(k1,v1)^2*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4),
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[9]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4),
  physGen[9]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[9]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v4)^2,
  physGen[9]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1),
  physGen[9]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[9]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v2)^3,
  physGen[9]*sp(k1,v2)^2*sp(k1,v3),
  physGen[9]*sp(k1,v2)^2*sp(k1,v4),
  physGen[9]*sp(k1,v2)^2*sp(k2,v1),
  physGen[9]*sp(k1,v2)^2*sp(k2,v2),
  physGen[9]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[9]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4),
  physGen[9]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[9]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[9]*sp(k1,v2)*sp(k1,v4)^2,
  physGen[9]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[9]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2),
  physGen[9]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[9]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v2)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v3)^3,
  physGen[9]*sp(k1,v3)^2*sp(k1,v4),
  physGen[9]*sp(k1,v3)^2*sp(k2,v1),
  physGen[9]*sp(k1,v3)^2*sp(k2,v2),
  physGen[9]*sp(k1,v3)*sp(k1,v4)^2,
  physGen[9]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[9]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[9]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[9]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v4)^3,
  physGen[9]*sp(k1,v4)^2*sp(k2,v1),
  physGen[9]*sp(k1,v4)^2*sp(k2,v2),
  physGen[9]*sp(k1,v4)*sp(k2,v1)^2,
  physGen[9]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v4)*sp(k2,v2)^2,
  physGen[9]*sp(k2,v1)^3,
  physGen[9]*sp(k2,v1)^2*sp(k2,v2),
  physGen[9]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[9]*sp(k2,v2)^3,
  physGen[9]*sp(k1,v1)^3*sp(k2,v1),
  physGen[9]*sp(k1,v1)^3*sp(k2,v2),
  physGen[9]*sp(k1,v1)^3*sp(k2,v3),
  physGen[9]*sp(k1,v1)^3*sp(k2,v4),
  physGen[9]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v1),
  physGen[9]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v2),
  physGen[9]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v3),
  physGen[9]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v4),
  physGen[9]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1),
  physGen[9]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2),
  physGen[9]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v3),
  physGen[9]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v4),
  physGen[9]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v1),
  physGen[9]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v2),
  physGen[9]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v4),
  physGen[9]*sp(k1,v1)^2*sp(k2,v1)^2,
  physGen[9]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v1)^2*sp(k2,v2)^2,
  physGen[9]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v1),
  physGen[9]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v3),
  physGen[9]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v4),
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v3),
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v4),
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)^2,
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1),
  physGen[9]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v3),
  physGen[9]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v4),
  physGen[9]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[9]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[9]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[9]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v1),
  physGen[9]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v4),
  physGen[9]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[9]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v1)*sp(k2,v1)^3,
  physGen[9]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v2),
  physGen[9]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v1)*sp(k2,v2)^3,
  physGen[9]*sp(k1,v2)^3*sp(k2,v1),
  physGen[9]*sp(k1,v2)^3*sp(k2,v2),
  physGen[9]*sp(k1,v2)^3*sp(k2,v3),
  physGen[9]*sp(k1,v2)^3*sp(k2,v4),
  physGen[9]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v1),
  physGen[9]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v2),
  physGen[9]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v3),
  physGen[9]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v4),
  physGen[9]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v1),
  physGen[9]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v2),
  physGen[9]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v4),
  physGen[9]*sp(k1,v2)^2*sp(k2,v1)^2,
  physGen[9]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v2)^2*sp(k2,v2)^2,
  physGen[9]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v1),
  physGen[9]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v2),
  physGen[9]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v3),
  physGen[9]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v4),
  physGen[9]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[9]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v2),
  physGen[9]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[9]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[9]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v1),
  physGen[9]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v2),
  physGen[9]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v4),
  physGen[9]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[9]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v2)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v2)*sp(k2,v1)^3,
  physGen[9]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v2),
  physGen[9]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v2)*sp(k2,v2)^3,
  physGen[9]*sp(k1,v3)^3*sp(k2,v1),
  physGen[9]*sp(k1,v3)^3*sp(k2,v2),
  physGen[9]*sp(k1,v3)^3*sp(k2,v3),
  physGen[9]*sp(k1,v3)^3*sp(k2,v4),
  physGen[9]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v1),
  physGen[9]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v2),
  physGen[9]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v4),
  physGen[9]*sp(k1,v3)^2*sp(k2,v1)^2,
  physGen[9]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v3)^2*sp(k2,v2)^2,
  physGen[9]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v1),
  physGen[9]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v2),
  physGen[9]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v4),
  physGen[9]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[9]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v3)*sp(k1,v4)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v3)*sp(k2,v1)^3,
  physGen[9]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v2),
  physGen[9]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v3)*sp(k2,v2)^3,
  physGen[9]*sp(k1,v4)^3*sp(k2,v1),
  physGen[9]*sp(k1,v4)^3*sp(k2,v2),
  physGen[9]*sp(k1,v4)^3*sp(k2,v4),
  physGen[9]*sp(k1,v4)^2*sp(k2,v1)^2,
  physGen[9]*sp(k1,v4)^2*sp(k2,v1)*sp(k2,v2),
  physGen[9]*sp(k1,v4)^2*sp(k2,v2)^2,
  physGen[9]*sp(k1,v4)*sp(k2,v1)^3,
  physGen[9]*sp(k1,v4)*sp(k2,v1)^2*sp(k2,v2),
  physGen[9]*sp(k1,v4)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[9]*sp(k1,v4)*sp(k2,v2)^3,
  physGen[10],
  physGen[10]*sp(k1,v1),
  physGen[10]*sp(k1,v2),
  physGen[10]*sp(k1,v3),
  physGen[10]*sp(k1,v4),
  physGen[10]*sp(k2,v1),
  physGen[10]*sp(k1,v1)^2,
  physGen[10]*sp(k1,v1)*sp(k1,v2),
  physGen[10]*sp(k1,v1)*sp(k1,v3),
  physGen[10]*sp(k1,v1)*sp(k1,v4),
  physGen[10]*sp(k1,v1)*sp(k2,v1),
  physGen[10]*sp(k1,v2)^2,
  physGen[10]*sp(k1,v2)*sp(k1,v3),
  physGen[10]*sp(k1,v2)*sp(k1,v4),
  physGen[10]*sp(k1,v2)*sp(k2,v1),
  physGen[10]*sp(k1,v3)^2,
  physGen[10]*sp(k1,v3)*sp(k1,v4),
  physGen[10]*sp(k1,v3)*sp(k2,v1),
  physGen[10]*sp(k1,v4)^2,
  physGen[10]*sp(k1,v4)*sp(k2,v1),
  physGen[10]*sp(k2,v1)^2,
  physGen[10]*sp(k1,v1)^3,
  physGen[10]*sp(k1,v1)^2*sp(k1,v2),
  physGen[10]*sp(k1,v1)^2*sp(k1,v3),
  physGen[10]*sp(k1,v1)^2*sp(k1,v4),
  physGen[10]*sp(k1,v1)^2*sp(k2,v1),
  physGen[10]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[10]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[10]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4),
  physGen[10]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[10]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[10]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4),
  physGen[10]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[10]*sp(k1,v1)*sp(k1,v4)^2,
  physGen[10]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1),
  physGen[10]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[10]*sp(k1,v2)^3,
  physGen[10]*sp(k1,v2)^2*sp(k1,v3),
  physGen[10]*sp(k1,v2)^2*sp(k1,v4),
  physGen[10]*sp(k1,v2)^2*sp(k2,v1),
  physGen[10]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[10]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4),
  physGen[10]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[10]*sp(k1,v2)*sp(k1,v4)^2,
  physGen[10]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[10]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[10]*sp(k1,v3)^3,
  physGen[10]*sp(k1,v3)^2*sp(k1,v4),
  physGen[10]*sp(k1,v3)^2*sp(k2,v1),
  physGen[10]*sp(k1,v3)*sp(k1,v4)^2,
  physGen[10]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[10]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[10]*sp(k1,v4)^3,
  physGen[10]*sp(k1,v4)^2*sp(k2,v1),
  physGen[10]*sp(k1,v4)*sp(k2,v1)^2,
  physGen[10]*sp(k2,v1)^3,
  physGen[10]*sp(k1,v1)^3*sp(k2,v1),
  physGen[10]*sp(k1,v1)^3*sp(k2,v2),
  physGen[10]*sp(k1,v1)^3*sp(k2,v4),
  physGen[10]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v1),
  physGen[10]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v2),
  physGen[10]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v4),
  physGen[10]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1),
  physGen[10]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2),
  physGen[10]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v4),
  physGen[10]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v1),
  physGen[10]*sp(k1,v1)^2*sp(k1,v4)*sp(k2,v4),
  physGen[10]*sp(k1,v1)^2*sp(k2,v1)^2,
  physGen[10]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v1),
  physGen[10]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v2),
  physGen[10]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v4),
  physGen[10]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[10]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[10]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[10]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[10]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4)*sp(k2,v4),
  physGen[10]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)^2,
  physGen[10]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1),
  physGen[10]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2),
  physGen[10]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v4),
  physGen[10]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[10]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[10]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[10]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v1),
  physGen[10]*sp(k1,v1)*sp(k1,v4)^2*sp(k2,v4),
  physGen[10]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[10]*sp(k1,v1)*sp(k2,v1)^3,
  physGen[10]*sp(k1,v2)^3*sp(k2,v1),
  physGen[10]*sp(k1,v2)^3*sp(k2,v2),
  physGen[10]*sp(k1,v2)^3*sp(k2,v4),
  physGen[10]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v1),
  physGen[10]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v2),
  physGen[10]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v4),
  physGen[10]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v1),
  physGen[10]*sp(k1,v2)^2*sp(k1,v4)*sp(k2,v4),
  physGen[10]*sp(k1,v2)^2*sp(k2,v1)^2,
  physGen[10]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v1),
  physGen[10]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v2),
  physGen[10]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v4),
  physGen[10]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[10]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[10]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[10]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v1),
  physGen[10]*sp(k1,v2)*sp(k1,v4)^2*sp(k2,v4),
  physGen[10]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[10]*sp(k1,v2)*sp(k2,v1)^3,
  physGen[10]*sp(k1,v3)^3*sp(k2,v1),
  physGen[10]*sp(k1,v3)^3*sp(k2,v2),
  physGen[10]*sp(k1,v3)^3*sp(k2,v4),
  physGen[10]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v1),
  physGen[10]*sp(k1,v3)^2*sp(k1,v4)*sp(k2,v4),
  physGen[10]*sp(k1,v3)^2*sp(k2,v1)^2,
  physGen[10]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v1),
  physGen[10]*sp(k1,v3)*sp(k1,v4)^2*sp(k2,v4),
  physGen[10]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1)^2,
  physGen[10]*sp(k1,v3)*sp(k2,v1)^3,
  physGen[10]*sp(k1,v4)^3*sp(k2,v1),
  physGen[10]*sp(k1,v4)^3*sp(k2,v4),
  physGen[10]*sp(k1,v4)^2*sp(k2,v1)^2,
  physGen[10]*sp(k1,v4)*sp(k2,v1)^3,
  physGen[11],
  physGen[11]*sp(k1,v1),
  physGen[11]*sp(k1,v2),
  physGen[11]*sp(k1,v3),
  physGen[11]*sp(k2,v1),
  physGen[11]*sp(k2,v2),
  physGen[11]*sp(k1,v1)^2,
  physGen[11]*sp(k1,v1)*sp(k1,v2),
  physGen[11]*sp(k1,v1)*sp(k1,v3),
  physGen[11]*sp(k1,v1)*sp(k2,v1),
  physGen[11]*sp(k1,v1)*sp(k2,v2),
  physGen[11]*sp(k1,v2)^2,
  physGen[11]*sp(k1,v2)*sp(k1,v3),
  physGen[11]*sp(k1,v2)*sp(k2,v1),
  physGen[11]*sp(k1,v2)*sp(k2,v2),
  physGen[11]*sp(k1,v3)^2,
  physGen[11]*sp(k1,v3)*sp(k2,v1),
  physGen[11]*sp(k1,v3)*sp(k2,v2),
  physGen[11]*sp(k2,v1)^2,
  physGen[11]*sp(k2,v1)*sp(k2,v2),
  physGen[11]*sp(k2,v2)^2,
  physGen[11]*sp(k1,v1)^3,
  physGen[11]*sp(k1,v1)^2*sp(k1,v2),
  physGen[11]*sp(k1,v1)^2*sp(k1,v3),
  physGen[11]*sp(k1,v1)^2*sp(k2,v1),
  physGen[11]*sp(k1,v1)^2*sp(k2,v2),
  physGen[11]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[11]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[11]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[11]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2),
  physGen[11]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[11]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[11]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[11]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[11]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[11]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[11]*sp(k1,v2)^3,
  physGen[11]*sp(k1,v2)^2*sp(k1,v3),
  physGen[11]*sp(k1,v2)^2*sp(k2,v1),
  physGen[11]*sp(k1,v2)^2*sp(k2,v2),
  physGen[11]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[11]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[11]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[11]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[11]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[11]*sp(k1,v2)*sp(k2,v2)^2,
  physGen[11]*sp(k1,v3)^3,
  physGen[11]*sp(k1,v3)^2*sp(k2,v1),
  physGen[11]*sp(k1,v3)^2*sp(k2,v2),
  physGen[11]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[11]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[11]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[11]*sp(k2,v1)^3,
  physGen[11]*sp(k2,v1)^2*sp(k2,v2),
  physGen[11]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[11]*sp(k2,v2)^3,
  physGen[11]*sp(k1,v1)^3*sp(k2,v1),
  physGen[11]*sp(k1,v1)^3*sp(k2,v2),
  physGen[11]*sp(k1,v1)^3*sp(k2,v3),
  physGen[11]*sp(k1,v1)^3*sp(k2,v4),
  physGen[11]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v1),
  physGen[11]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v2),
  physGen[11]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v3),
  physGen[11]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v4),
  physGen[11]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1),
  physGen[11]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2),
  physGen[11]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v3),
  physGen[11]*sp(k1,v1)^2*sp(k2,v1)^2,
  physGen[11]*sp(k1,v1)^2*sp(k2,v1)*sp(k2,v2),
  physGen[11]*sp(k1,v1)^2*sp(k2,v2)^2,
  physGen[11]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v1),
  physGen[11]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v2),
  physGen[11]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v3),
  physGen[11]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v4),
  physGen[11]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[11]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[11]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v3),
  physGen[11]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)^2,
  physGen[11]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)*sp(k2,v2),
  physGen[11]*sp(k1,v1)*sp(k1,v2)*sp(k2,v2)^2,
  physGen[11]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1),
  physGen[11]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2),
  physGen[11]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v3),
  physGen[11]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[11]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[11]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[11]*sp(k1,v1)*sp(k2,v1)^3,
  physGen[11]*sp(k1,v1)*sp(k2,v1)^2*sp(k2,v2),
  physGen[11]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[11]*sp(k1,v1)*sp(k2,v2)^3,
  physGen[11]*sp(k1,v2)^3*sp(k2,v1),
  physGen[11]*sp(k1,v2)^3*sp(k2,v2),
  physGen[11]*sp(k1,v2)^3*sp(k2,v3),
  physGen[11]*sp(k1,v2)^3*sp(k2,v4),
  physGen[11]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v1),
  physGen[11]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v2),
  physGen[11]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v3),
  physGen[11]*sp(k1,v2)^2*sp(k2,v1)^2,
  physGen[11]*sp(k1,v2)^2*sp(k2,v1)*sp(k2,v2),
  physGen[11]*sp(k1,v2)^2*sp(k2,v2)^2,
  physGen[11]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v1),
  physGen[11]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v2),
  physGen[11]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v3),
  physGen[11]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[11]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[11]*sp(k1,v2)*sp(k1,v3)*sp(k2,v2)^2,
  physGen[11]*sp(k1,v2)*sp(k2,v1)^3,
  physGen[11]*sp(k1,v2)*sp(k2,v1)^2*sp(k2,v2),
  physGen[11]*sp(k1,v2)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[11]*sp(k1,v2)*sp(k2,v2)^3,
  physGen[11]*sp(k1,v3)^3*sp(k2,v1),
  physGen[11]*sp(k1,v3)^3*sp(k2,v2),
  physGen[11]*sp(k1,v3)^3*sp(k2,v3),
  physGen[11]*sp(k1,v3)^2*sp(k2,v1)^2,
  physGen[11]*sp(k1,v3)^2*sp(k2,v1)*sp(k2,v2),
  physGen[11]*sp(k1,v3)^2*sp(k2,v2)^2,
  physGen[11]*sp(k1,v3)*sp(k2,v1)^3,
  physGen[11]*sp(k1,v3)*sp(k2,v1)^2*sp(k2,v2),
  physGen[11]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)^2,
  physGen[11]*sp(k1,v3)*sp(k2,v2)^3,
  physGen[12],
  physGen[12]*sp(k1,v1),
  physGen[12]*sp(k1,v2),
  physGen[12]*sp(k1,v3),
  physGen[12]*sp(k2,v1),
  physGen[12]*sp(k1,v1)^2,
  physGen[12]*sp(k1,v1)*sp(k1,v2),
  physGen[12]*sp(k1,v1)*sp(k1,v3),
  physGen[12]*sp(k1,v1)*sp(k2,v1),
  physGen[12]*sp(k1,v2)^2,
  physGen[12]*sp(k1,v2)*sp(k1,v3),
  physGen[12]*sp(k1,v2)*sp(k2,v1),
  physGen[12]*sp(k1,v3)^2,
  physGen[12]*sp(k1,v3)*sp(k2,v1),
  physGen[12]*sp(k2,v1)^2,
  physGen[12]*sp(k1,v1)^3,
  physGen[12]*sp(k1,v1)^2*sp(k1,v2),
  physGen[12]*sp(k1,v1)^2*sp(k1,v3),
  physGen[12]*sp(k1,v1)^2*sp(k2,v1),
  physGen[12]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[12]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[12]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[12]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[12]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[12]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[12]*sp(k1,v2)^3,
  physGen[12]*sp(k1,v2)^2*sp(k1,v3),
  physGen[12]*sp(k1,v2)^2*sp(k2,v1),
  physGen[12]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[12]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[12]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[12]*sp(k1,v3)^3,
  physGen[12]*sp(k1,v3)^2*sp(k2,v1),
  physGen[12]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[12]*sp(k2,v1)^3,
  physGen[12]*sp(k1,v1)^3*sp(k2,v1),
  physGen[12]*sp(k1,v1)^3*sp(k2,v2),
  physGen[12]*sp(k1,v1)^3*sp(k2,v4),
  physGen[12]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v1),
  physGen[12]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v2),
  physGen[12]*sp(k1,v1)^2*sp(k1,v2)*sp(k2,v4),
  physGen[12]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1),
  physGen[12]*sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2),
  physGen[12]*sp(k1,v1)^2*sp(k2,v1)^2,
  physGen[12]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v1),
  physGen[12]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v2),
  physGen[12]*sp(k1,v1)*sp(k1,v2)^2*sp(k2,v4),
  physGen[12]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[12]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3)*sp(k2,v2),
  physGen[12]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1)^2,
  physGen[12]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1),
  physGen[12]*sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2),
  physGen[12]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[12]*sp(k1,v1)*sp(k2,v1)^3,
  physGen[12]*sp(k1,v2)^3*sp(k2,v1),
  physGen[12]*sp(k1,v2)^3*sp(k2,v2),
  physGen[12]*sp(k1,v2)^3*sp(k2,v4),
  physGen[12]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v1),
  physGen[12]*sp(k1,v2)^2*sp(k1,v3)*sp(k2,v2),
  physGen[12]*sp(k1,v2)^2*sp(k2,v1)^2,
  physGen[12]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v1),
  physGen[12]*sp(k1,v2)*sp(k1,v3)^2*sp(k2,v2),
  physGen[12]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1)^2,
  physGen[12]*sp(k1,v2)*sp(k2,v1)^3,
  physGen[12]*sp(k1,v3)^3*sp(k2,v1),
  physGen[12]*sp(k1,v3)^3*sp(k2,v2),
  physGen[12]*sp(k1,v3)^2*sp(k2,v1)^2,
  physGen[12]*sp(k1,v3)*sp(k2,v1)^3,
  physGen[13],
  physGen[13]*sp(k1,v1),
  physGen[13]*sp(k1,v2),
  physGen[13]*sp(k1,v3),
  physGen[13]*sp(k1,v4),
  physGen[13]*sp(k2,v1),
  physGen[13]*sp(k2,v4),
  physGen[13]*sp(k1,v1)^2,
  physGen[13]*sp(k1,v1)*sp(k1,v2),
  physGen[13]*sp(k1,v1)*sp(k1,v3),
  physGen[13]*sp(k1,v1)*sp(k1,v4),
  physGen[13]*sp(k1,v1)*sp(k2,v1),
  physGen[13]*sp(k1,v1)*sp(k2,v4),
  physGen[13]*sp(k1,v2)^2,
  physGen[13]*sp(k1,v2)*sp(k1,v3),
  physGen[13]*sp(k1,v2)*sp(k1,v4),
  physGen[13]*sp(k1,v2)*sp(k2,v1),
  physGen[13]*sp(k1,v2)*sp(k2,v4),
  physGen[13]*sp(k1,v3)^2,
  physGen[13]*sp(k1,v3)*sp(k1,v4),
  physGen[13]*sp(k1,v3)*sp(k2,v1),
  physGen[13]*sp(k1,v3)*sp(k2,v4),
  physGen[13]*sp(k1,v4)^2,
  physGen[13]*sp(k1,v4)*sp(k2,v1),
  physGen[13]*sp(k1,v4)*sp(k2,v4),
  physGen[13]*sp(k2,v1)^2,
  physGen[13]*sp(k2,v1)*sp(k2,v4),
  physGen[13]*sp(k2,v4)^2,
  physGen[13]*sp(k1,v1)^3,
  physGen[13]*sp(k1,v1)^2*sp(k1,v2),
  physGen[13]*sp(k1,v1)^2*sp(k1,v3),
  physGen[13]*sp(k1,v1)^2*sp(k1,v4),
  physGen[13]*sp(k1,v1)^2*sp(k2,v1),
  physGen[13]*sp(k1,v1)^2*sp(k2,v4),
  physGen[13]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[13]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[13]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4),
  physGen[13]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[13]*sp(k1,v1)*sp(k1,v2)*sp(k2,v4),
  physGen[13]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[13]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4),
  physGen[13]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[13]*sp(k1,v1)*sp(k1,v3)*sp(k2,v4),
  physGen[13]*sp(k1,v1)*sp(k1,v4)^2,
  physGen[13]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1),
  physGen[13]*sp(k1,v1)*sp(k1,v4)*sp(k2,v4),
  physGen[13]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[13]*sp(k1,v1)*sp(k2,v1)*sp(k2,v4),
  physGen[13]*sp(k1,v1)*sp(k2,v4)^2,
  physGen[13]*sp(k1,v2)^3,
  physGen[13]*sp(k1,v2)^2*sp(k1,v3),
  physGen[13]*sp(k1,v2)^2*sp(k1,v4),
  physGen[13]*sp(k1,v2)^2*sp(k2,v1),
  physGen[13]*sp(k1,v2)^2*sp(k2,v4),
  physGen[13]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[13]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4),
  physGen[13]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[13]*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[13]*sp(k1,v2)*sp(k1,v4)^2,
  physGen[13]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[13]*sp(k1,v2)*sp(k1,v4)*sp(k2,v4),
  physGen[13]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[13]*sp(k1,v2)*sp(k2,v1)*sp(k2,v4),
  physGen[13]*sp(k1,v2)*sp(k2,v4)^2,
  physGen[13]*sp(k1,v3)^3,
  physGen[13]*sp(k1,v3)^2*sp(k1,v4),
  physGen[13]*sp(k1,v3)^2*sp(k2,v1),
  physGen[13]*sp(k1,v3)^2*sp(k2,v4),
  physGen[13]*sp(k1,v3)*sp(k1,v4)^2,
  physGen[13]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[13]*sp(k1,v3)*sp(k1,v4)*sp(k2,v4),
  physGen[13]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[13]*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[13]*sp(k1,v3)*sp(k2,v4)^2,
  physGen[13]*sp(k1,v4)^3,
  physGen[13]*sp(k1,v4)^2*sp(k2,v1),
  physGen[13]*sp(k1,v4)^2*sp(k2,v4),
  physGen[13]*sp(k1,v4)*sp(k2,v1)^2,
  physGen[13]*sp(k1,v4)*sp(k2,v1)*sp(k2,v4),
  physGen[13]*sp(k1,v4)*sp(k2,v4)^2,
  physGen[14],
  physGen[14]*sp(k1,v1),
  physGen[14]*sp(k1,v2),
  physGen[14]*sp(k1,v3),
  physGen[14]*sp(k1,v4),
  physGen[14]*sp(k2,v1),
  physGen[14]*sp(k1,v1)^2,
  physGen[14]*sp(k1,v1)*sp(k1,v2),
  physGen[14]*sp(k1,v1)*sp(k1,v3),
  physGen[14]*sp(k1,v1)*sp(k1,v4),
  physGen[14]*sp(k1,v1)*sp(k2,v1),
  physGen[14]*sp(k1,v2)^2,
  physGen[14]*sp(k1,v2)*sp(k1,v3),
  physGen[14]*sp(k1,v2)*sp(k1,v4),
  physGen[14]*sp(k1,v2)*sp(k2,v1),
  physGen[14]*sp(k1,v3)^2,
  physGen[14]*sp(k1,v3)*sp(k1,v4),
  physGen[14]*sp(k1,v3)*sp(k2,v1),
  physGen[14]*sp(k1,v4)^2,
  physGen[14]*sp(k1,v4)*sp(k2,v1),
  physGen[14]*sp(k2,v1)^2,
  physGen[14]*sp(k1,v1)^3,
  physGen[14]*sp(k1,v1)^2*sp(k1,v2),
  physGen[14]*sp(k1,v1)^2*sp(k1,v3),
  physGen[14]*sp(k1,v1)^2*sp(k1,v4),
  physGen[14]*sp(k1,v1)^2*sp(k2,v1),
  physGen[14]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[14]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[14]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4),
  physGen[14]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[14]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[14]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4),
  physGen[14]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[14]*sp(k1,v1)*sp(k1,v4)^2,
  physGen[14]*sp(k1,v1)*sp(k1,v4)*sp(k2,v1),
  physGen[14]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[14]*sp(k1,v2)^3,
  physGen[14]*sp(k1,v2)^2*sp(k1,v3),
  physGen[14]*sp(k1,v2)^2*sp(k1,v4),
  physGen[14]*sp(k1,v2)^2*sp(k2,v1),
  physGen[14]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[14]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4),
  physGen[14]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[14]*sp(k1,v2)*sp(k1,v4)^2,
  physGen[14]*sp(k1,v2)*sp(k1,v4)*sp(k2,v1),
  physGen[14]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[14]*sp(k1,v3)^3,
  physGen[14]*sp(k1,v3)^2*sp(k1,v4),
  physGen[14]*sp(k1,v3)^2*sp(k2,v1),
  physGen[14]*sp(k1,v3)*sp(k1,v4)^2,
  physGen[14]*sp(k1,v3)*sp(k1,v4)*sp(k2,v1),
  physGen[14]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[14]*sp(k1,v4)^3,
  physGen[14]*sp(k1,v4)^2*sp(k2,v1),
  physGen[14]*sp(k1,v4)*sp(k2,v1)^2,
  physGen[15],
  physGen[15]*sp(k1,v1),
  physGen[15]*sp(k1,v2),
  physGen[15]*sp(k1,v3),
  physGen[15]*sp(k2,v1),
  physGen[15]*sp(k2,v4),
  physGen[15]*sp(k1,v1)^2,
  physGen[15]*sp(k1,v1)*sp(k1,v2),
  physGen[15]*sp(k1,v1)*sp(k1,v3),
  physGen[15]*sp(k1,v1)*sp(k2,v1),
  physGen[15]*sp(k1,v1)*sp(k2,v4),
  physGen[15]*sp(k1,v2)^2,
  physGen[15]*sp(k1,v2)*sp(k1,v3),
  physGen[15]*sp(k1,v2)*sp(k2,v1),
  physGen[15]*sp(k1,v2)*sp(k2,v4),
  physGen[15]*sp(k1,v3)^2,
  physGen[15]*sp(k1,v3)*sp(k2,v1),
  physGen[15]*sp(k1,v3)*sp(k2,v4),
  physGen[15]*sp(k2,v1)^2,
  physGen[15]*sp(k2,v1)*sp(k2,v4),
  physGen[15]*sp(k2,v4)^2,
  physGen[15]*sp(k1,v1)^3,
  physGen[15]*sp(k1,v1)^2*sp(k1,v2),
  physGen[15]*sp(k1,v1)^2*sp(k1,v3),
  physGen[15]*sp(k1,v1)^2*sp(k2,v1),
  physGen[15]*sp(k1,v1)^2*sp(k2,v4),
  physGen[15]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[15]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[15]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[15]*sp(k1,v1)*sp(k1,v2)*sp(k2,v4),
  physGen[15]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[15]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[15]*sp(k1,v1)*sp(k1,v3)*sp(k2,v4),
  physGen[15]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[15]*sp(k1,v1)*sp(k2,v1)*sp(k2,v4),
  physGen[15]*sp(k1,v1)*sp(k2,v4)^2,
  physGen[15]*sp(k1,v2)^3,
  physGen[15]*sp(k1,v2)^2*sp(k1,v3),
  physGen[15]*sp(k1,v2)^2*sp(k2,v1),
  physGen[15]*sp(k1,v2)^2*sp(k2,v4),
  physGen[15]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[15]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[15]*sp(k1,v2)*sp(k1,v3)*sp(k2,v4),
  physGen[15]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[15]*sp(k1,v2)*sp(k2,v1)*sp(k2,v4),
  physGen[15]*sp(k1,v2)*sp(k2,v4)^2,
  physGen[15]*sp(k1,v3)^3,
  physGen[15]*sp(k1,v3)^2*sp(k2,v1),
  physGen[15]*sp(k1,v3)^2*sp(k2,v4),
  physGen[15]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[15]*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[15]*sp(k1,v3)*sp(k2,v4)^2,
  physGen[16],
  physGen[16]*sp(k1,v1),
  physGen[16]*sp(k1,v2),
  physGen[16]*sp(k1,v3),
  physGen[16]*sp(k2,v1),
  physGen[16]*sp(k1,v1)^2,
  physGen[16]*sp(k1,v1)*sp(k1,v2),
  physGen[16]*sp(k1,v1)*sp(k1,v3),
  physGen[16]*sp(k1,v1)*sp(k2,v1),
  physGen[16]*sp(k1,v2)^2,
  physGen[16]*sp(k1,v2)*sp(k1,v3),
  physGen[16]*sp(k1,v2)*sp(k2,v1),
  physGen[16]*sp(k1,v3)^2,
  physGen[16]*sp(k1,v3)*sp(k2,v1),
  physGen[16]*sp(k2,v1)^2,
  physGen[16]*sp(k1,v1)^3,
  physGen[16]*sp(k1,v1)^2*sp(k1,v2),
  physGen[16]*sp(k1,v1)^2*sp(k1,v3),
  physGen[16]*sp(k1,v1)^2*sp(k2,v1),
  physGen[16]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[16]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[16]*sp(k1,v1)*sp(k1,v2)*sp(k2,v1),
  physGen[16]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[16]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[16]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[16]*sp(k1,v2)^3,
  physGen[16]*sp(k1,v2)^2*sp(k1,v3),
  physGen[16]*sp(k1,v2)^2*sp(k2,v1),
  physGen[16]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[16]*sp(k1,v2)*sp(k1,v3)*sp(k2,v1),
  physGen[16]*sp(k1,v2)*sp(k2,v1)^2,
  physGen[16]*sp(k1,v3)^3,
  physGen[16]*sp(k1,v3)^2*sp(k2,v1),
  physGen[16]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[17],
  physGen[17]*sp(k1,v1),
  physGen[17]*sp(k1,v2),
  physGen[17]*sp(k1,v3),
  physGen[17]*sp(k1,v4),
  physGen[17]*sp(k1,v1)^2,
  physGen[17]*sp(k1,v1)*sp(k1,v2),
  physGen[17]*sp(k1,v1)*sp(k1,v3),
  physGen[17]*sp(k1,v1)*sp(k1,v4),
  physGen[17]*sp(k1,v2)^2,
  physGen[17]*sp(k1,v2)*sp(k1,v3),
  physGen[17]*sp(k1,v2)*sp(k1,v4),
  physGen[17]*sp(k1,v3)^2,
  physGen[17]*sp(k1,v3)*sp(k1,v4),
  physGen[17]*sp(k1,v4)^2,
  physGen[17]*sp(k1,v1)^3,
  physGen[17]*sp(k1,v1)^2*sp(k1,v2),
  physGen[17]*sp(k1,v1)^2*sp(k1,v3),
  physGen[17]*sp(k1,v1)^2*sp(k1,v4),
  physGen[17]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[17]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[17]*sp(k1,v1)*sp(k1,v2)*sp(k1,v4),
  physGen[17]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[17]*sp(k1,v1)*sp(k1,v3)*sp(k1,v4),
  physGen[17]*sp(k1,v1)*sp(k1,v4)^2,
  physGen[17]*sp(k1,v2)^3,
  physGen[17]*sp(k1,v2)^2*sp(k1,v3),
  physGen[17]*sp(k1,v2)^2*sp(k1,v4),
  physGen[17]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[17]*sp(k1,v2)*sp(k1,v3)*sp(k1,v4),
  physGen[17]*sp(k1,v2)*sp(k1,v4)^2,
  physGen[17]*sp(k1,v3)^3,
  physGen[17]*sp(k1,v3)^2*sp(k1,v4),
  physGen[17]*sp(k1,v3)*sp(k1,v4)^2,
  physGen[17]*sp(k1,v4)^3,
  physGen[18],
  physGen[18]*sp(k1,v1),
  physGen[18]*sp(k1,v3),
  physGen[18]*sp(k2,v1),
  physGen[18]*sp(k2,v2),
  physGen[18]*sp(k2,v3),
  physGen[18]*sp(k2,v4),
  physGen[18]*sp(k1,v1)^2,
  physGen[18]*sp(k1,v1)*sp(k1,v3),
  physGen[18]*sp(k1,v1)*sp(k2,v1),
  physGen[18]*sp(k1,v1)*sp(k2,v2),
  physGen[18]*sp(k1,v1)*sp(k2,v3),
  physGen[18]*sp(k1,v1)*sp(k2,v4),
  physGen[18]*sp(k1,v3)^2,
  physGen[18]*sp(k1,v3)*sp(k2,v1),
  physGen[18]*sp(k1,v3)*sp(k2,v2),
  physGen[18]*sp(k1,v3)*sp(k2,v3),
  physGen[18]*sp(k1,v3)*sp(k2,v4),
  physGen[18]*sp(k2,v1)^2,
  physGen[18]*sp(k2,v1)*sp(k2,v2),
  physGen[18]*sp(k2,v1)*sp(k2,v3),
  physGen[18]*sp(k2,v1)*sp(k2,v4),
  physGen[18]*sp(k2,v2)^2,
  physGen[18]*sp(k2,v2)*sp(k2,v3),
  physGen[18]*sp(k2,v2)*sp(k2,v4),
  physGen[18]*sp(k2,v3)^2,
  physGen[18]*sp(k2,v3)*sp(k2,v4),
  physGen[18]*sp(k2,v4)^2,
  physGen[18]*sp(k1,v1)^3,
  physGen[18]*sp(k1,v1)^2*sp(k1,v3),
  physGen[18]*sp(k1,v1)^2*sp(k2,v1),
  physGen[18]*sp(k1,v1)^2*sp(k2,v2),
  physGen[18]*sp(k1,v1)^2*sp(k2,v3),
  physGen[18]*sp(k1,v1)^2*sp(k2,v4),
  physGen[18]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[18]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[18]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[18]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3),
  physGen[18]*sp(k1,v1)*sp(k1,v3)*sp(k2,v4),
  physGen[18]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[18]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[18]*sp(k1,v1)*sp(k2,v1)*sp(k2,v3),
  physGen[18]*sp(k1,v1)*sp(k2,v1)*sp(k2,v4),
  physGen[18]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[18]*sp(k1,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[18]*sp(k1,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[18]*sp(k1,v1)*sp(k2,v3)^2,
  physGen[18]*sp(k1,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[18]*sp(k1,v1)*sp(k2,v4)^2,
  physGen[18]*sp(k1,v3)^3,
  physGen[18]*sp(k1,v3)^2*sp(k2,v1),
  physGen[18]*sp(k1,v3)^2*sp(k2,v2),
  physGen[18]*sp(k1,v3)^2*sp(k2,v3),
  physGen[18]*sp(k1,v3)^2*sp(k2,v4),
  physGen[18]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[18]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[18]*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[18]*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[18]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[18]*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[18]*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[18]*sp(k1,v3)*sp(k2,v3)^2,
  physGen[18]*sp(k1,v3)*sp(k2,v3)*sp(k2,v4),
  physGen[18]*sp(k1,v3)*sp(k2,v4)^2,
  physGen[19],
  physGen[19]*sp(k1,v1),
  physGen[19]*sp(k1,v3),
  physGen[19]*sp(k2,v1),
  physGen[19]*sp(k2,v2),
  physGen[19]*sp(k2,v4),
  physGen[19]*sp(k1,v1)^2,
  physGen[19]*sp(k1,v1)*sp(k1,v3),
  physGen[19]*sp(k1,v1)*sp(k2,v1),
  physGen[19]*sp(k1,v1)*sp(k2,v2),
  physGen[19]*sp(k1,v1)*sp(k2,v4),
  physGen[19]*sp(k1,v3)^2,
  physGen[19]*sp(k1,v3)*sp(k2,v1),
  physGen[19]*sp(k1,v3)*sp(k2,v2),
  physGen[19]*sp(k1,v3)*sp(k2,v4),
  physGen[19]*sp(k2,v1)^2,
  physGen[19]*sp(k2,v1)*sp(k2,v2),
  physGen[19]*sp(k2,v1)*sp(k2,v4),
  physGen[19]*sp(k2,v2)^2,
  physGen[19]*sp(k2,v2)*sp(k2,v4),
  physGen[19]*sp(k2,v4)^2,
  physGen[19]*sp(k1,v1)^3,
  physGen[19]*sp(k1,v1)^2*sp(k1,v3),
  physGen[19]*sp(k1,v1)^2*sp(k2,v1),
  physGen[19]*sp(k1,v1)^2*sp(k2,v2),
  physGen[19]*sp(k1,v1)^2*sp(k2,v4),
  physGen[19]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[19]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[19]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[19]*sp(k1,v1)*sp(k1,v3)*sp(k2,v4),
  physGen[19]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[19]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[19]*sp(k1,v1)*sp(k2,v1)*sp(k2,v4),
  physGen[19]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[19]*sp(k1,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[19]*sp(k1,v1)*sp(k2,v4)^2,
  physGen[19]*sp(k1,v3)^3,
  physGen[19]*sp(k1,v3)^2*sp(k2,v1),
  physGen[19]*sp(k1,v3)^2*sp(k2,v2),
  physGen[19]*sp(k1,v3)^2*sp(k2,v4),
  physGen[19]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[19]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[19]*sp(k1,v3)*sp(k2,v1)*sp(k2,v4),
  physGen[19]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[19]*sp(k1,v3)*sp(k2,v2)*sp(k2,v4),
  physGen[19]*sp(k1,v3)*sp(k2,v4)^2,
  physGen[20],
  physGen[20]*sp(k1,v1),
  physGen[20]*sp(k1,v3),
  physGen[20]*sp(k2,v1),
  physGen[20]*sp(k2,v2),
  physGen[20]*sp(k2,v3),
  physGen[20]*sp(k1,v1)^2,
  physGen[20]*sp(k1,v1)*sp(k1,v3),
  physGen[20]*sp(k1,v1)*sp(k2,v1),
  physGen[20]*sp(k1,v1)*sp(k2,v2),
  physGen[20]*sp(k1,v1)*sp(k2,v3),
  physGen[20]*sp(k1,v3)^2,
  physGen[20]*sp(k1,v3)*sp(k2,v1),
  physGen[20]*sp(k1,v3)*sp(k2,v2),
  physGen[20]*sp(k1,v3)*sp(k2,v3),
  physGen[20]*sp(k2,v1)^2,
  physGen[20]*sp(k2,v1)*sp(k2,v2),
  physGen[20]*sp(k2,v1)*sp(k2,v3),
  physGen[20]*sp(k2,v2)^2,
  physGen[20]*sp(k2,v2)*sp(k2,v3),
  physGen[20]*sp(k2,v3)^2,
  physGen[20]*sp(k1,v1)^2*sp(k2,v1),
  physGen[20]*sp(k1,v1)^2*sp(k2,v2),
  physGen[20]*sp(k1,v1)^2*sp(k2,v3),
  physGen[20]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[20]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[20]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3),
  physGen[20]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[20]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[20]*sp(k1,v1)*sp(k2,v1)*sp(k2,v3),
  physGen[20]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[20]*sp(k1,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[20]*sp(k1,v1)*sp(k2,v3)^2,
  physGen[20]*sp(k1,v3)^2*sp(k2,v1),
  physGen[20]*sp(k1,v3)^2*sp(k2,v2),
  physGen[20]*sp(k1,v3)^2*sp(k2,v3),
  physGen[20]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[20]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[20]*sp(k1,v3)*sp(k2,v1)*sp(k2,v3),
  physGen[20]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[20]*sp(k1,v3)*sp(k2,v2)*sp(k2,v3),
  physGen[20]*sp(k1,v3)*sp(k2,v3)^2,
  physGen[20]*sp(k2,v1)^3,
  physGen[20]*sp(k2,v1)^2*sp(k2,v2),
  physGen[20]*sp(k2,v1)^2*sp(k2,v3),
  physGen[20]*sp(k2,v1)^2*sp(k2,v4),
  physGen[20]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[20]*sp(k2,v1)*sp(k2,v2)*sp(k2,v3),
  physGen[20]*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[20]*sp(k2,v1)*sp(k2,v3)^2,
  physGen[20]*sp(k2,v1)*sp(k2,v3)*sp(k2,v4),
  physGen[20]*sp(k2,v1)*sp(k2,v4)^2,
  physGen[20]*sp(k2,v2)^3,
  physGen[20]*sp(k2,v2)^2*sp(k2,v3),
  physGen[20]*sp(k2,v2)^2*sp(k2,v4),
  physGen[20]*sp(k2,v2)*sp(k2,v3)^2,
  physGen[20]*sp(k2,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[20]*sp(k2,v2)*sp(k2,v4)^2,
  physGen[20]*sp(k2,v3)^3,
  physGen[20]*sp(k2,v3)^2*sp(k2,v4),
  physGen[20]*sp(k2,v3)*sp(k2,v4)^2,
  physGen[20]*sp(k2,v4)^3,
  physGen[21],
  physGen[21]*sp(k1,v1),
  physGen[21]*sp(k1,v3),
  physGen[21]*sp(k2,v1),
  physGen[21]*sp(k2,v2),
  physGen[21]*sp(k1,v1)^2,
  physGen[21]*sp(k1,v1)*sp(k1,v3),
  physGen[21]*sp(k1,v1)*sp(k2,v1),
  physGen[21]*sp(k1,v1)*sp(k2,v2),
  physGen[21]*sp(k1,v3)^2,
  physGen[21]*sp(k1,v3)*sp(k2,v1),
  physGen[21]*sp(k1,v3)*sp(k2,v2),
  physGen[21]*sp(k2,v1)^2,
  physGen[21]*sp(k2,v1)*sp(k2,v2),
  physGen[21]*sp(k2,v2)^2,
  physGen[21]*sp(k1,v1)^2*sp(k2,v1),
  physGen[21]*sp(k1,v1)^2*sp(k2,v2),
  physGen[21]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[21]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[21]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[21]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[21]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[21]*sp(k1,v3)^2*sp(k2,v1),
  physGen[21]*sp(k1,v3)^2*sp(k2,v2),
  physGen[21]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[21]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[21]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[21]*sp(k2,v1)^3,
  physGen[21]*sp(k2,v1)^2*sp(k2,v2),
  physGen[21]*sp(k2,v1)^2*sp(k2,v4),
  physGen[21]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[21]*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[21]*sp(k2,v1)*sp(k2,v4)^2,
  physGen[21]*sp(k2,v2)^3,
  physGen[21]*sp(k2,v2)^2*sp(k2,v4),
  physGen[21]*sp(k2,v2)*sp(k2,v4)^2,
  physGen[21]*sp(k2,v4)^3,
  physGen[22],
  physGen[22]*sp(k1,v1),
  physGen[22]*sp(k1,v2),
  physGen[22]*sp(k1,v3),
  physGen[22]*sp(k1,v1)^2,
  physGen[22]*sp(k1,v1)*sp(k1,v2),
  physGen[22]*sp(k1,v1)*sp(k1,v3),
  physGen[22]*sp(k1,v2)^2,
  physGen[22]*sp(k1,v2)*sp(k1,v3),
  physGen[22]*sp(k1,v3)^2,
  physGen[22]*sp(k1,v1)^3,
  physGen[22]*sp(k1,v1)^2*sp(k1,v2),
  physGen[22]*sp(k1,v1)^2*sp(k1,v3),
  physGen[22]*sp(k1,v1)*sp(k1,v2)^2,
  physGen[22]*sp(k1,v1)*sp(k1,v2)*sp(k1,v3),
  physGen[22]*sp(k1,v1)*sp(k1,v3)^2,
  physGen[22]*sp(k1,v2)^3,
  physGen[22]*sp(k1,v2)^2*sp(k1,v3),
  physGen[22]*sp(k1,v2)*sp(k1,v3)^2,
  physGen[22]*sp(k1,v3)^3,
  physGen[23],
  physGen[23]*sp(k1,v1),
  physGen[23]*sp(k1,v3),
  physGen[23]*sp(k2,v1),
  physGen[23]*sp(k2,v2),
  physGen[23]*sp(k1,v1)^2,
  physGen[23]*sp(k1,v1)*sp(k1,v3),
  physGen[23]*sp(k1,v1)*sp(k2,v1),
  physGen[23]*sp(k1,v1)*sp(k2,v2),
  physGen[23]*sp(k1,v3)^2,
  physGen[23]*sp(k1,v3)*sp(k2,v1),
  physGen[23]*sp(k1,v3)*sp(k2,v2),
  physGen[23]*sp(k2,v1)^2,
  physGen[23]*sp(k2,v1)*sp(k2,v2),
  physGen[23]*sp(k2,v2)^2,
  physGen[23]*sp(k1,v1)^2*sp(k2,v1),
  physGen[23]*sp(k1,v1)^2*sp(k2,v2),
  physGen[23]*sp(k1,v1)^2*sp(k2,v3),
  physGen[23]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[23]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[23]*sp(k1,v1)*sp(k1,v3)*sp(k2,v3),
  physGen[23]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[23]*sp(k1,v1)*sp(k2,v1)*sp(k2,v2),
  physGen[23]*sp(k1,v1)*sp(k2,v2)^2,
  physGen[23]*sp(k1,v3)^2*sp(k2,v1),
  physGen[23]*sp(k1,v3)^2*sp(k2,v2),
  physGen[23]*sp(k1,v3)^2*sp(k2,v3),
  physGen[23]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[23]*sp(k1,v3)*sp(k2,v1)*sp(k2,v2),
  physGen[23]*sp(k1,v3)*sp(k2,v2)^2,
  physGen[23]*sp(k2,v1)^3,
  physGen[23]*sp(k2,v1)^2*sp(k2,v2),
  physGen[23]*sp(k2,v1)^2*sp(k2,v4),
  physGen[23]*sp(k2,v1)*sp(k2,v2)^2,
  physGen[23]*sp(k2,v1)*sp(k2,v2)*sp(k2,v4),
  physGen[23]*sp(k2,v1)*sp(k2,v4)^2,
  physGen[23]*sp(k2,v2)^3,
  physGen[23]*sp(k2,v2)^2*sp(k2,v4),
  physGen[23]*sp(k2,v2)*sp(k2,v4)^2,
  physGen[23]*sp(k2,v4)^3,
  physGen[24],
  physGen[24]*sp(k1,v1),
  physGen[24]*sp(k1,v3),
  physGen[24]*sp(k2,v1),
  physGen[24]*sp(k1,v1)^2,
  physGen[24]*sp(k1,v1)*sp(k1,v3),
  physGen[24]*sp(k1,v1)*sp(k2,v1),
  physGen[24]*sp(k1,v3)^2,
  physGen[24]*sp(k1,v3)*sp(k2,v1),
  physGen[24]*sp(k2,v1)^2,
  physGen[24]*sp(k1,v1)^2*sp(k2,v1),
  physGen[24]*sp(k1,v1)^2*sp(k2,v2),
  physGen[24]*sp(k1,v1)*sp(k1,v3)*sp(k2,v1),
  physGen[24]*sp(k1,v1)*sp(k1,v3)*sp(k2,v2),
  physGen[24]*sp(k1,v1)*sp(k2,v1)^2,
  physGen[24]*sp(k1,v3)^2*sp(k2,v1),
  physGen[24]*sp(k1,v3)^2*sp(k2,v2),
  physGen[24]*sp(k1,v3)*sp(k2,v1)^2,
  physGen[24]*sp(k2,v1)^3,
  physGen[24]*sp(k2,v1)^2*sp(k2,v4),
  physGen[24]*sp(k2,v1)*sp(k2,v4)^2,
  physGen[24]*sp(k2,v4)^3,
  physGen[25],
  physGen[25]*sp(k1,v1),
  physGen[25]*sp(k1,v3),
  physGen[25]*sp(k2,v1),
  physGen[25]*sp(k2,v4),
  physGen[25]*sp(k1,v1)^2,
  physGen[25]*sp(k1,v1)*sp(k1,v3),
  physGen[25]*sp(k1,v1)*sp(k2,v1),
  physGen[25]*sp(k1,v1)*sp(k2,v4),
  physGen[25]*sp(k1,v3)^2,
  physGen[25]*sp(k1,v3)*sp(k2,v1),
  physGen[25]*sp(k1,v3)*sp(k2,v4),
  physGen[26],
  physGen[26]*sp(k1,v1),
  physGen[26]*sp(k1,v3),
  physGen[26]*sp(k2,v1),
  physGen[26]*sp(k1,v1)^2,
  physGen[26]*sp(k1,v1)*sp(k1,v3),
  physGen[26]*sp(k1,v1)*sp(k2,v1),
  physGen[26]*sp(k1,v3)^2,
  physGen[26]*sp(k1,v3)*sp(k2,v1),
  physGen[27],
  physGen[27]*sp(k1,v1),
  physGen[27]*sp(k1,v3),
  physGen[27]*sp(k1,v1)^2,
  physGen[27]*sp(k1,v1)*sp(k1,v3),
  physGen[27]*sp(k1,v3)^2,
  physGen[18]*sp(k2,v2)^3 - physGen[3]*sp(k2,v1)*sp(k2,v2)^3,
  physGen[18]*sp(k2,v2)^2*sp(k2,v4) - physGen[1]*sp(k2,v1)*sp(k2,v2)^2*sp(k2,v3),
  physGen[18]*sp(k2,v2)*sp(k2,v4)^2 - physGen[1]*sp(k2,v1)*sp(k2,v2)*sp(k2,v3)*sp(k2,v4),
  physGen[18]*sp(k2,v4)^3 - physGen[1]*sp(k2,v1)*sp(k2,v3)*sp(k2,v4)^2,
  physGen[19]*sp(k2,v4)^3 - physGen[2]*sp(k2,v1)*sp(k2,v2)*sp(k2,v4)^2 + physGen[1]*sp(k2,v1)^2*sp(k2,v4)^2 - physGen[1]*sp(k2,v1)*sp(k2,v3)*sp(k2,v4)^2,
  physGen[25]*sp(k2,v1)^2 - physGen[14]*sp(k2,v1)^3,
  physGen[25]*sp(k2,v1)*sp(k2,v4) + physGen[1]*sp(k2,v1)^2*sp(k2,v2)*sp(k2,v3) + physGen[1]*sp(k2,v1)^2*sp(k2,v3)^2 - physGen[1]*sp(k2,v1)^2*sp(k2,v3)*sp(k2,v4) - physGen[13]*sp(k2,v1)^3 + physGen[2]*sp(k2,v1)^2*sp(k2,v2)^2 - physGen[1]*sp(k2,v1)^3*sp(k2,v2) - physGen[1]*sp(k2,v1)^3*sp(k2,v3) - physGen[2]*sp(k2,v1)^2*sp(k2,v2)*sp(k2,v4) + physGen[1]*sp(k2,v1)^3*sp(k2,v4),
  physGen[25]*sp(k2,v4)^2 + physGen[1]*sp(k2,v1)*sp(k2,v2)*sp(k2,v3)*sp(k2,v4) + physGen[1]*sp(k2,v1)*sp(k2,v3)^2*sp(k2,v4) - physGen[1]*sp(k2,v1)*sp(k2,v3)*sp(k2,v4)^2 - physGen[13]*sp(k2,v1)^2*sp(k2,v4) + physGen[2]*sp(k2,v1)*sp(k2,v2)^2*sp(k2,v4) - physGen[1]*sp(k2,v1)^2*sp(k2,v2)*sp(k2,v4) - physGen[1]*sp(k2,v1)^2*sp(k2,v3)*sp(k2,v4) - physGen[2]*sp(k2,v1)*sp(k2,v2)*sp(k2,v4)^2 + physGen[1]*sp(k2,v1)^2*sp(k2,v4)^2,
  physGen[26]*sp(k2,v1)^2 - physGen[14]*sp(k2,v1)^3
};


==> anc/nonplpent_physical_generators.m <==
physGen[1] = (
  -(sp(k1,v4)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v4)*sp(k2,v2)*sp(k2,v4)) - (sp(k1,v4)^2*sp(k2,v3)) + (sp(k1,v4)^2*sp(k2,v2))
);

physGen[2] = (
  -(sp(k1,v4)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v4)*sp(k2,v1)*sp(k2,v4)) - (sp(k1,v4)^2*sp(k2,v3)) + (sp(k1,v4)^2*sp(k2,v1))
);

physGen[3] = (
  -(sp(k1,v4)*sp(k2,v3)^2) + (sp(k1,v4)*sp(k2,v2)*sp(k2,v3)) - (sp(k1,v3)*sp(k1,v4)*sp(k2,v3)) + (sp(k1,v3)*sp(k1,v4)*sp(k2,v2))
);

physGen[4] = (
  -(sp(k1,v4)*sp(k2,v3)^2) + (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v3)*sp(k1,v4)*sp(k2,v3)) + (sp(k1,v3)*sp(k1,v4)*sp(k2,v1))
);

physGen[5] = (
  -(sp(k1,v2)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v2)*sp(k2,v2)*sp(k2,v4)) - (sp(k1,v2)*sp(k1,v4)*sp(k2,v3)) + (sp(k1,v2)*sp(k1,v4)*sp(k2,v2))
);

physGen[6] = (
  -(sp(k1,v2)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v2)*sp(k2,v1)*sp(k2,v4)) - (sp(k1,v2)*sp(k1,v4)*sp(k2,v3)) + (sp(k1,v2)*sp(k1,v4)*sp(k2,v1))
);

physGen[7] = (
  -(sp(k1,v2)*sp(k2,v3)^2) + (sp(k1,v2)*sp(k2,v2)*sp(k2,v3)) - (sp(k1,v2)*sp(k1,v3)*sp(k2,v3)) + (sp(k1,v2)*sp(k1,v3)*sp(k2,v2))
);

physGen[8] = (
  -(sp(k1,v2)*sp(k2,v3)^2) + (sp(k1,v2)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v2)*sp(k1,v3)*sp(k2,v3)) + (sp(k1,v2)*sp(k1,v3)*sp(k2,v1))
);

physGen[9] = (
  -(sp(k1,v4)*sp(k2,v1)*sp(k2,v3)) + (sp(k1,v4)*sp(k2,v1)*sp(k2,v2)) - (sp(k1,v1)*sp(k1,v4)*sp(k2,v3)) + (sp(k1,v1)*sp(k1,v4)*sp(k2,v2))
);

physGen[10] = (
  -(sp(k1,v4)*sp(k2,v1)*sp(k2,v3)) + (sp(k1,v4)*sp(k2,v1)^2) - (sp(k1,v1)*sp(k1,v4)*sp(k2,v3)) + (sp(k1,v1)*sp(k1,v4)*sp(k2,v1))
);

physGen[11] = (
  -(sp(k1,v2)*sp(k2,v1)*sp(k2,v3)) + (sp(k1,v2)*sp(k2,v1)*sp(k2,v2)) - (sp(k1,v1)*sp(k1,v2)*sp(k2,v3)) + (sp(k1,v1)*sp(k1,v2)*sp(k2,v2))
);

physGen[12] = (
  -(sp(k1,v2)*sp(k2,v1)*sp(k2,v3)) + (sp(k1,v2)*sp(k2,v1)^2) - (sp(k1,v1)*sp(k1,v2)*sp(k2,v3)) + (sp(k1,v1)*sp(k1,v2)*sp(k2,v1))
);

physGen[13] = (
  (sp(k1,v4)*sp(k2,v3)*sp(k2,v4)) - (sp(k1,v4)*sp(k2,v3)*sp(k2,v4)^2) + (sp(k1,v4)*sp(k2,v3)^2*sp(k2,v4)) + (sp(k1,v4)^2*sp(k2,v3)) - (sp(k1,v4)^2*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v4)^2*sp(k2,v3)^2)
);

physGen[14] = (
  (sp(k1,v4)*sp(k2,v3)^2) - (sp(k1,v4)*sp(k2,v3)^2*sp(k2,v4)) + (sp(k1,v4)*sp(k2,v3)^3) + (sp(k1,v3)*sp(k1,v4)*sp(k2,v3)) - (sp(k1,v3)*sp(k1,v4)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v3)*sp(k1,v4)*sp(k2,v3)^2)
);

physGen[15] = (
  (sp(k1,v2)*sp(k2,v3)*sp(k2,v4)) - (sp(k1,v2)*sp(k2,v3)*sp(k2,v4)^2) + (sp(k1,v2)*sp(k2,v3)^2*sp(k2,v4)) + (sp(k1,v2)*sp(k1,v4)*sp(k2,v3)) - (sp(k1,v2)*sp(k1,v4)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v2)*sp(k1,v4)*sp(k2,v3)^2)
);

physGen[16] = (
  (sp(k1,v2)*sp(k2,v3)^2) - (sp(k1,v2)*sp(k2,v3)^2*sp(k2,v4)) + (sp(k1,v2)*sp(k2,v3)^3) + (sp(k1,v2)*sp(k1,v3)*sp(k2,v3)) - (sp(k1,v2)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v2)*sp(k1,v3)*sp(k2,v3)^2)
);

physGen[17] = (
  (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^2) + (sp(k1,v1)*sp(k1,v4)*sp(k2,v3)) - (sp(k1,v1)*sp(k1,v4)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v1)*sp(k1,v4)*sp(k2,v3)^2)
);

physGen[18] = (
  -(sp(k1,v4)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^2) + (sp(k1,v4)*sp(k2,v1)*sp(k2,v2)) + (sp(k1,v4)*sp(k2,v1)*sp(k2,v2)*sp(k2,v3)) + (sp(k1,v1)*sp(k2,v3)*sp(k2,v4)) - (sp(k1,v1)*sp(k2,v2)*sp(k2,v4)) - (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v2)*sp(k2,v4))
);

physGen[19] = (
  -(sp(k1,v4)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^2) + (sp(k1,v4)*sp(k2,v1)^2) + (sp(k1,v4)*sp(k2,v1)^2*sp(k2,v3)) + (sp(k1,v1)*sp(k2,v3)*sp(k2,v4)) - (sp(k1,v1)*sp(k2,v1)*sp(k2,v4)) - (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v4))
);

physGen[20] = (
  (sp(k1,v1)*sp(k2,v3)^2) - (sp(k1,v1)*sp(k2,v2)*sp(k2,v3)) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)) - (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)^2) - (sp(k1,v1)*sp(k1,v3)*sp(k2,v2)) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v2)*sp(k2,v3)) - (sp(k1,v1)*sp(k1,v3)^2*sp(k2,v3)) + (sp(k1,v1)*sp(k1,v3)^2*sp(k2,v2))
);

physGen[21] = (
  (sp(k1,v1)*sp(k2,v3)^2) - (sp(k1,v1)*sp(k2,v1)*sp(k2,v3)) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)) - (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)^2) - (sp(k1,v1)*sp(k1,v3)*sp(k2,v1)) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v1)*sp(k1,v3)^2*sp(k2,v3)) + (sp(k1,v1)*sp(k1,v3)^2*sp(k2,v1))
);

physGen[22] = (
  (sp(k1,v2)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v2)*sp(k2,v1)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v2)*sp(k2,v1)*sp(k2,v3)^2) + (sp(k1,v1)*sp(k1,v2)*sp(k2,v3)) - (sp(k1,v1)*sp(k1,v2)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v1)*sp(k1,v2)*sp(k2,v3)^2)
);

physGen[23] = (
  (sp(k1,v1)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v1)*sp(k2,v1)*sp(k2,v2)) - (sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3)) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v2)) + (sp(k1,v1)^2*sp(k2,v3)) - (sp(k1,v1)^2*sp(k2,v2)) - (sp(k1,v1)^2*sp(k1,v3)*sp(k2,v3)) + (sp(k1,v1)^2*sp(k1,v3)*sp(k2,v2))
);

physGen[24] = (
  (sp(k1,v1)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v1)*sp(k2,v1)^2) - (sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3)) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v1)^2) + (sp(k1,v1)^2*sp(k2,v3)) - (sp(k1,v1)^2*sp(k2,v1)) - (sp(k1,v1)^2*sp(k1,v3)*sp(k2,v3)) + (sp(k1,v1)^2*sp(k1,v3)*sp(k2,v1))
);

physGen[25] = (
  (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)*sp(k2,v4)) + 2*(sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^2) - (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^2*sp(k2,v4)) + (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^3) - (sp(k1,v1)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v1)*sp(k2,v3)*sp(k2,v4)^2) - (sp(k1,v1)*sp(k2,v3)^2*sp(k2,v4)) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4)) - (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4)^2) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)^2*sp(k2,v4))
);

physGen[26] = (
  (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)*sp(k2,v4)) + 2*(sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^2) - (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^2*sp(k2,v4)) + (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^3) - (sp(k1,v1)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v1)*sp(k2,v3)*sp(k2,v4)^2) - (sp(k1,v1)*sp(k2,v3)^2) - (sp(k1,v1)*sp(k2,v3)^3) - (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)) + 2*(sp(k1,v1)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4)) - (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4)^2) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)^3) + (sp(k1,v1)*sp(k1,v3)^2*sp(k2,v3)) - (sp(k1,v1)*sp(k1,v3)^2*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v1)*sp(k1,v3)^2*sp(k2,v3)^2)
);

physGen[27] = (
  (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^2) - (sp(k1,v4)*sp(k2,v1)*sp(k2,v3)^2*sp(k2,v4)) + (sp(k1,v4)*sp(k2,v1)^2*sp(k2,v3)) + (sp(k1,v4)*sp(k2,v1)^2*sp(k2,v3)^2) - (sp(k1,v1)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v1)*sp(k2,v3)*sp(k2,v4)^2) - (sp(k1,v1)*sp(k2,v1)*sp(k2,v3)) - (sp(k1,v1)*sp(k2,v1)*sp(k2,v3)^2) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4)) - (sp(k1,v1)*sp(k1,v3)*sp(k2,v3)*sp(k2,v4)^2) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3)) + (sp(k1,v1)*sp(k1,v3)*sp(k2,v1)*sp(k2,v3)^2) - (sp(k1,v1)^2*sp(k2,v3)) + (sp(k1,v1)^2*sp(k2,v3)*sp(k2,v4)) - (sp(k1,v1)^2*sp(k2,v3)^2) + (sp(k1,v1)^2*sp(k1,v3)*sp(k2,v3)) - (sp(k1,v1)^2*sp(k1,v3)*sp(k2,v3)*sp(k2,v4)) + (sp(k1,v1)^2*sp(k1,v3)*sp(k2,v3)^2)
);


